Regge Trajectories of N=4 SYM Part I: General Asymptotic Baxter-Bethe Ansatz

In this work, we derive a novel set of equations - the Asymptotic Baxter--Bethe Ansatz - that determine the asymptotic spectrum of Regge trajectories in the BFKL regime of N=4 SYM. In this challenging limit, our method yields multi-loop results in the 't Hooft coupling, with the perturbative accuracy increasing as the quantum numbers grow. Our formalism not only provides a straightforward path to obtain multi-loop perturbative data, as we demonstrate, but also enables the classification of trajectories, paving the way for systematic non-perturbative studies up to the strong-coupling regime.

==> anc/HT2Solver.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    270282,       6637]
NotebookOptionsPosition[    259185,       6455]
NotebookOutlinePosition[    259600,       6472]
CellTagsIndexPosition[    259557,       6469]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Numerical Solver for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["HT", "2"], TraditionalForm]],ExpressionUUID->
  "600dd9d8-3db5-484a-9231-7fccabe2b57d"]
}], "Title",
 CellChangeTimes->{{3.961560349307179*^9, 3.96156035506359*^9}, {
  3.961585666433737*^9, 3.961585674628109*^9}, {3.9616512866515093`*^9, 
  3.961651287013791*^9}},ExpressionUUID->"7fed34ac-2c0c-4b36-a52d-\
1bab0c0337ed"],

Cell[TextData[{
 "This is a notebook for the arXiv submission Regge Trajectories of \
\[ScriptCapitalN]=4 SYM Part I: Asymptotic Baxter-Bethe Ansatz for General \
Trajectories by Simon Ekhammar, Nikolay Gromov and Michelangelo Preti. This \
notebook solves the ABBA for the simplest ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["HT", "2"], " ", "trajectories", " ", "with", " "}], 
   TraditionalForm]],ExpressionUUID->"e2094523-95c1-4c0c-8534-edc02b3d3bd8"],
 "parity and LR symmetry.\n\nTo run the notebook, simply picking parameters, \
run \[OpenCurlyQuote]Code\[CloseCurlyQuote] and then \[OpenCurlyQuote]Find \
Solutions\[CloseCurlyQuote]. Notice that u3Zero must be set to either True or \
False depending on if ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["u", "3", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],ExpressionUUID->
  "537796fe-8eba-4a71-9d0d-61635d260a17"],
 " vanishes or not. Upon changing this parameter one needs to rerun \
\[OpenCurlyQuote]Code\[CloseCurlyQuote]."
}], "Text",
 CellChangeTimes->{{3.961560358787775*^9, 3.961560381307601*^9}, {
  3.961560412461256*^9, 3.961560501950718*^9}, {3.961651175904261*^9, 
  3.961651351873666*^9}, {3.961907415909361*^9, 
  3.9619074387806683`*^9}},ExpressionUUID->"0934748d-3778-4f9a-9b50-\
77dd96c68704"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$PrePrint", "=", "TraditionalForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"g", ">", "0"}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.9615891025693817`*^9, 3.961589110411007*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"56dad2ed-22df-4aaf-bff0-008835265a93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Set", " ", "Perturbative", " ", "power", " ", "to", " ", "which", " ", 
    "approximate", " ", "dressing", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pwg", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Decide", " ", "if", " ", 
       SubscriptBox["u", "3"]}], " ", "=", " ", 
      RowBox[{"\[ScriptCapitalO]", 
       RowBox[{"(", 
        SuperscriptBox["g", "0"], ")"}]}]}], ",", " ", 
     SubscriptBox["u", "3"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u3Zero", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Set", " ", "Parameters", " ", "For", " ", "Numerical", " ", "Solution"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WP", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"powq", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"shift", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CH", "=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"#", ",", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"WP", "/", "3"}], ")"}]}]}]}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NN", "=", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "20"}], "]"}], "&"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961595143724855*^9, 3.961595149241119*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5efb15cd-9c54-4ca0-bc7c-6e820e5dd4fc"],

Cell[CellGroupData[{

Cell["Code", "Chapter",
 CellChangeTimes->{{3.961560512356588*^9, 
  3.961560513182652*^9}},ExpressionUUID->"abcf461d-2583-4138-9d04-\
bfa1793b4420"],

Cell[CellGroupData[{

Cell["Define Q-polynomials and Baxter Equation", "Section",
 CellChangeTimes->{{3.9615605157395487`*^9, 3.961560516891444*^9}, {
  3.961574856668542*^9, 
  3.9615748707364283`*^9}},ExpressionUUID->"e3577271-0d06-4d5b-a94b-\
da2d8ea14222"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Definition", " ", "of", " ", "Zhukovsky", " ", "variable"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", "u_", "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"u", "-", 
          RowBox[{"2", "g"}]}]], 
        SqrtBox[
         RowBox[{"u", "+", 
          RowBox[{"2", "g"}]}]]}], "+", "u"}], 
      RowBox[{"2", "g"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Inverse", " ", "relation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"U", "[", "x_", "]"}], "=", 
     RowBox[{"g", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"1", "/", "x"}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9615605363515387`*^9, 3.9615605567243023`*^9}, {
  3.961563524320054*^9, 3.961563530384609*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"855ff3f8-b068-4bf8-b1f8-8a517e09f1f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Asymptotics", " ", "of", " ", 
     SubscriptBox["\[DoubleStruckCapitalQ]", "2"]}], ",", 
    SubscriptBox["\[DoubleStruckCapitalQ]", 
     OverscriptBox["2", "~"]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]1", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"+", "\[CapitalDelta]"}], "+", "K4", "-", "1", "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Theta]", "k"], "-", 
             SubscriptBox["\[Theta]", 
              RowBox[{"2", "+", "k"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "/.", 
      RowBox[{"K4", "->", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]2", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "+", "K4", "-", "1", "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Theta]", "k"], "-", 
             SubscriptBox["\[Theta]", 
              RowBox[{"2", "+", "k"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "/.", 
      RowBox[{"K4", "->", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961560597260662*^9, 3.961560664997232*^9}, {
  3.961575902874859*^9, 3.961575920046843*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"91be08ec-ca60-4e4b-aadc-813ab8e752d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Impose", " ", "Parity"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"z3", "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "z1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"z4", "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "z2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "3"], "=", 
     RowBox[{"-", 
      SubscriptBox["\[Theta]", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "4"], "=", 
     RowBox[{"-", 
      SubscriptBox["\[Theta]", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Theta]", "1"], ",", 
       SubscriptBox["\[Theta]", "2"]}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"z1", "+", 
          RowBox[{"1", "/", "z1"}]}], ")"}]}], ",", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"z2", "+", 
          RowBox[{"1", "/", "z2"}]}], ")"}]}]}], "}"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.961560697480179*^9, 3.961560699404437*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"38a1b501-c657-42db-9643-24f7ea809a0d"],

Cell["Define all Q-polynomials", "Text",
 CellChangeTimes->{{3.9615685249658127`*^9, 3.9615685338805847`*^9}, {
  3.961573990877634*^9, 
  3.9615739915608597`*^9}},ExpressionUUID->"692b8a5f-e690-448f-9e46-\
9312b566a26d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Scale", " ", 
    SubscriptBox["u", "3"], " ", "properly"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"u33", "=", 
    RowBox[{"If", "[", 
     RowBox[{"u3Zero", ",", 
      RowBox[{
       SuperscriptBox["g", "2"], "  ", "u3"}], ",", "u3"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.961588381050908*^9, 3.961588383209494*^9}, {
  3.961588463707052*^9, 3.9615884966235523`*^9}, {3.961589052802747*^9, 
  3.961589055348877*^9}, {3.961651372582955*^9, 3.9616513830621634`*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"ac594f0e-879e-4bc5-8fdf-02af9a59a3a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "functions", " ", "involving", " ", "the", " ", "auxiliary", " ", 
    SubscriptBox["u", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q3", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"u", "^", "2"}], "-", 
      RowBox[{"u33", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"R3", "[", "u_", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "^", "2"}], "-", 
       RowBox[{
        RowBox[{"X", "[", "u33", "]"}], "^", "2"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B3", "[", "u_", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"X", "[", "u", "]"}], "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", "u33", "]"}], "^", "2"}]}], ")"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9615609381406384`*^9, 3.961560941169827*^9}, {
  3.961575611673356*^9, 3.961575611805249*^9}, {3.9615884987790527`*^9, 
  3.961588501031033*^9}, {3.961651385843383*^9, 3.961651412574728*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"cac9617d-2db9-4ae3-bbe2-1fbc3dfb253d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "All", " ", "functions", " ", "involving", " ", "the", " ", "massive"}], "-", 
    RowBox[{"momentum", " ", "carrying", " ", "root", " ", 
     SubscriptBox["u", "4"]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q4", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"u", "^", "2"}], "-", 
      RowBox[{"u4", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Rp", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", 
        RowBox[{"X", "[", 
         RowBox[{"u4", "-", 
          RowBox[{"I", "/", "2"}]}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "+", 
        RowBox[{"X", "[", 
         RowBox[{"u4", "+", 
          RowBox[{"I", "/", "2"}]}], "]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Rm", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", 
        RowBox[{"X", "[", 
         RowBox[{"u4", "+", 
          RowBox[{"I", "/", "2"}]}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "+", 
        RowBox[{"X", "[", 
         RowBox[{"u4", "-", 
          RowBox[{"I", "/", "2"}]}], "]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bp", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "u", "]"}], 
           RowBox[{"X", "[", 
            RowBox[{"u4", "-", 
             RowBox[{"I", "/", "2"}]}], "]"}]}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "u", "]"}], 
           RowBox[{"X", "[", 
            RowBox[{"u4", "+", 
             RowBox[{"I", "/", "2"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bm", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "u", "]"}], 
           RowBox[{"X", "[", 
            RowBox[{"u4", "+", 
             RowBox[{"I", "/", "2"}]}], "]"}]}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "u", "]"}], 
           RowBox[{"X", "[", 
            RowBox[{"u4", "-", 
             RowBox[{"I", "/", "2"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961575612732904*^9, 3.9615756137200537`*^9}, {
  3.961651414373303*^9, 3.961651423204343*^9}, {3.961651476505699*^9, 
  3.961651486926703*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"75076e76-9875-405f-acdc-1c2d377019aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"All", " ", "functions", " ", "involving", " ", 
     SubscriptBox["z", "k"], " ", "and", " ", 
     SubscriptBox["\[Theta]", "k"]}], "=", 
    RowBox[{"g", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["z", "k"], "+", 
       FractionBox["1", 
        SubscriptBox["z", "k"]]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q\[Theta]1", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", 
        SubscriptBox["\[Theta]", "1"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"u", "-", 
        SubscriptBox["\[Theta]", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Q\[Theta]2", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", 
        SubscriptBox["\[Theta]", "3"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"u", "-", 
        SubscriptBox["\[Theta]", "4"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Q\[Theta]", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"Q\[Theta]1", "[", "u", "]"}], 
      RowBox[{"Q\[Theta]2", "[", "u", "]"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]1b", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", 
        RowBox[{"1", "/", "z1"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", 
        RowBox[{"1", "/", "z2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]2b", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", 
        RowBox[{"1", "/", "z3"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", 
        RowBox[{"1", "/", "z4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]1", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", "z1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", "z2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]2", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", "z3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "-", "z4"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]1", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], " ", "u"}], "+", 
        RowBox[{"I", " ", 
         SubscriptBox["\[Theta]", "1"]}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], " ", "u"}], "+", 
        RowBox[{"I", " ", 
         SubscriptBox["\[Theta]", "2"]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]2", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], " ", "u"}], "+", 
        RowBox[{"I", " ", 
         SubscriptBox["\[Theta]", "3"]}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], " ", "u"}], "+", 
        RowBox[{"I", " ", 
         SubscriptBox["\[Theta]", "4"]}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9615609381406384`*^9, 3.9615609385773697`*^9}, {
   3.961573983674151*^9, 3.961573983930044*^9}, 3.961575505240162*^9, {
   3.96165149091254*^9, 3.961651533331064*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"5d290fc3-a8fd-4ddd-9769-80a2e1f95591"],

Cell["Define the Baxter equation", "Text",
 CellChangeTimes->{{3.96156067791437*^9, 3.961560684898837*^9}, {
  3.9615739937819977`*^9, 
  3.961573994310058*^9}},ExpressionUUID->"2ec359a2-62fd-4f8c-aab4-\
0a7ed566a072"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"t2res", " ", "is", " ", "fixed", " ", "by", " ", "asymptotics"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"t2res", "=", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]", "2"], "+", 
        SubsuperscriptBox["\[Theta]", "1", "2"], "+", 
        SubsuperscriptBox["\[Theta]", "2", "2"], "+", 
        SubsuperscriptBox["\[Theta]", "3", "2"], "+", 
        SubsuperscriptBox["\[Theta]", "4", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Theta]", "3"], " ", 
         SubscriptBox["\[Theta]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Theta]", "3"], "+", 
           SubscriptBox["\[Theta]", "4"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Theta]", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Theta]", "2"], "+", 
           SubscriptBox["\[Theta]", "3"], "+", 
           SubscriptBox["\[Theta]", "4"]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["u33", "2"]}], "-", "5"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "transfer", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{"u", "^", 
       RowBox[{"(", 
        RowBox[{"2", "+", "2"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["t2res", 
         RowBox[{"u", "^", "2"}]], "+", 
        FractionBox["t4", 
         RowBox[{"u", "^", "4"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"The", " ", "full", " ", "Baxter", " ", "Equation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Bax", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"u", "+", "I"}], "]"}], 
         RowBox[{"Q3", "[", 
          RowBox[{"u", "-", 
           RowBox[{"I", "/", "2"}]}], "]"}], 
         RowBox[{"Q\[Theta]2", "[", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T", "[", "u", "]"}], ")"}], 
         RowBox[{"q", "[", "u", "]"}]}], "+", 
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"u", "-", "I"}], "]"}], 
         RowBox[{"Q3", "[", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}], "]"}], 
         RowBox[{"Q\[Theta]1", "[", 
          RowBox[{"u", "-", 
           RowBox[{"I", "/", "2"}]}], "]"}]}]}], ",", 
       RowBox[{"q", "[", "_", "]"}], ",", "ExpandAll"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961560711771813*^9, 3.9615607789468517`*^9}, 
   3.961575630656856*^9, 3.961588510524557*^9, {3.961651544298147*^9, 
   3.961651556839654*^9}, {3.96165298678369*^9, 3.9616529895291224`*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"bd6acc46-7215-44c2-a9eb-7edd1e482d9c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Define All Bethe-Equations", "Section",
 CellChangeTimes->{{3.961560984255247*^9, 3.961560995157298*^9}, {
  3.961561027360547*^9, 3.961561038952813*^9}, {3.961584462618136*^9, 
  3.961584464020751*^9}},ExpressionUUID->"2e2cd00f-803e-49bd-8ddc-\
058d7c15e9b1"],

Cell[CellGroupData[{

Cell["\[Chi] for dressing phases", "Subsection",
 CellChangeTimes->{{3.961562100160461*^9, 3.9615621020463953`*^9}, {
  3.96165158125038*^9, 
  3.961651587732931*^9}},ExpressionUUID->"6d9595fb-0550-488a-bfb1-\
c5d8d1c9ceb3"],

Cell[TextData[{
 "Here we define building blocks ",
 Cell[BoxData[
  FormBox["\[Chi]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3a6f6275-8823-47d9-a2ef-eca6142dee94"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Chi]", "B"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5be93727-b17d-4634-8c74-b213dd7dceba"],
 " needed for the dressing phases."
}], "Text",
 CellChangeTimes->{{3.961651567865594*^9, 
  3.961651600692256*^9}},ExpressionUUID->"ee6c435a-dbfb-4455-a373-\
753f609159a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{"x", "-", "z"}]]}], 
               FractionBox["1", 
                RowBox[{"y", "-", "w"}]], 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "+", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    RowBox[{"1", "/", "z"}]}], ")"}]}], "-", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"w", "+", 
                    RowBox[{"1", "/", "w"}]}], ")"}]}]}], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    RowBox[{"1", "/", "z"}]}], ")"}]}], "+", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"w", "+", 
                    RowBox[{"1", "/", "w"}]}], ")"}]}]}], "]"}]], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}], "//", 
            "Normal"}], ",", "g", ",", "Factor"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "0"}], "}"}]}], "]"}], ",", "g", ",", 
     "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]B", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"x", "-", "z"}]], 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"Sinh", "[", 
                RowBox[{"Pi", " ", "g", 
                 RowBox[{"(", 
                  RowBox[{"z", "+", 
                   FractionBox["1", "z"], "-", "y", "-", 
                   FractionBox["1", "y"]}], ")"}]}], "]"}], 
               RowBox[{"Pi", " ", "g", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  FractionBox["1", "z"], "-", "y", "-", 
                  FractionBox["1", "y"]}], ")"}]}]], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}], "//", 
          "Normal"}], ",", "g", ",", "Factor"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0"}], "}"}]}], "]"}], ",", "g", ",", "Factor"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9615621068406973`*^9, 3.961562107487365*^9}, {
   3.961564404474828*^9, 3.961564404731469*^9}, 3.96156444845264*^9},
 CellLabel->
  "In[312]:=",ExpressionUUID->"8e6afe74-83f6-439c-8713-11ec12a55dc8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["log\[Sigma]", "\[Bullet]"], "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[Chi]", "[", 
     RowBox[{"x", ",", 
      RowBox[{"X", "[", 
       RowBox[{"u4", "+", 
        FractionBox["I", "2"]}], "]"}]}], "]"}], "-", 
    RowBox[{"\[Chi]", "[", 
     RowBox[{"x", ",", 
      RowBox[{"X", "[", 
       RowBox[{"u4", "-", 
        FractionBox["I", "2"]}], "]"}]}], "]"}], "+", 
    RowBox[{"\[Chi]", "[", 
     RowBox[{"x", ",", 
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"-", "u4"}], "+", 
        FractionBox["I", "2"]}], "]"}]}], "]"}], "-", 
    RowBox[{"\[Chi]", "[", 
     RowBox[{"x", ",", 
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"-", "u4"}], "-", 
        FractionBox["I", "2"]}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["log\[Sigma]", "\[EmptySmallCircle]"], "[", "x_", "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "[", 
        RowBox[{"x", ",", "z"}], "]"}], "-", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{"x", ",", 
         FractionBox["1", "z"]}], "]"}], "+", 
       RowBox[{"\[Chi]B", "[", 
        RowBox[{"x", ",", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"{", 
         RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4"}], "}"}]}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9615651579115067`*^9, 3.961565212419723*^9}, {
  3.961565300866667*^9, 3.961565372248582*^9}, {3.961565476321994*^9, 
  3.9615654898156843`*^9}, {3.961565828092372*^9, 3.9615658378507957`*^9}, {
  3.961565872031444*^9, 3.961565961017273*^9}, {3.961568758150753*^9, 
  3.9615687620246153`*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"dcaf7276-c1af-4a0a-8e3c-1a699f03925a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Massive Eq",
 StyleBox["u", "Subsection"],
 "ation"
}], "Subsection",
 CellChangeTimes->{{3.9615635597861567`*^9, 
  3.961563563093855*^9}},ExpressionUUID->"881be4ea-d672-429b-b2ef-\
ad1e77d00c52"],

Cell[TextData[{
 "The massive equation reads  (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{
      RowBox[{
       SubsuperscriptBox["x", "k", "+"], "/", 
       SubsuperscriptBox["x", "k", "-"]}], ")"}], 
     RowBox[{"L", "+", "2"}]], " ", "="}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5175bd21-5efb-41a8-8bad-e3cd7c6b2d29"],
 "- ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubsuperscriptBox["Q", "4", "+"], 
    SubsuperscriptBox["Q", "4", "-"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7eae10d8-9512-47ba-a09d-d20232c90aa0"],
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubsuperscriptBox["Q", "\[Theta]", "+"], 
    SubsuperscriptBox["Q", "\[Theta]", "-"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "627d7c44-e367-46bf-a779-7f9e120da84b"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SubsuperscriptBox["R", "3", "-"], 
       SubsuperscriptBox["R", "3", "+"]], ")"}], "2"], 
    SubsuperscriptBox["\[Sigma]", "\[Bullet]\[Bullet]", "2"], 
    SubsuperscriptBox["\[Sigma]", "\[Bullet]\[EmptySmallCircle]", "2"]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a84a8767-1648-4001-94aa-0f1ab8b3d249"],
 ". We will consider the logarithm of this equation"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.961563623290683*^9, 3.9615636294814367`*^9}, {
  3.961651632430594*^9, 3.9616518184125757`*^9}, {3.9616518658371983`*^9, 
  3.9616518727354383`*^9}},ExpressionUUID->"8210a3b8-ba39-404b-aedf-\
19506e94309f"],

Cell[TextData[{
 "Define log ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Sigma]", "\[Bullet]\[Bullet]", "2"], 
   TraditionalForm]],ExpressionUUID->"1167dc84-3ea2-4333-99b9-d0083562c596"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"log", " ", 
    SubsuperscriptBox["\[Sigma]", "\[Bullet]\[EmptySmallCircle]", "2"]}], 
   TraditionalForm]],ExpressionUUID->"e6bf9490-046a-43fc-b8ae-7e3b6c07cdcc"]
}], "Text",
 CellChangeTimes->{{3.96156599743449*^9, 3.961566027643818*^9}, {
  3.961568406973155*^9, 
  3.961568409568074*^9}},ExpressionUUID->"8b46c6d4-f0cf-4a19-8c8b-\
57fb17fda0c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"logSigmasBB2", "[", "u_", "]"}], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["log\[Sigma]", "\[Bullet]"], "[", 
       RowBox[{"X", "[", 
        RowBox[{"u", "+", 
         FractionBox["I", "2"]}], "]"}], "]"}], " ", "-", 
      RowBox[{
       SubscriptBox["log\[Sigma]", "\[Bullet]"], "[", 
       RowBox[{"X", "[", 
        RowBox[{"u", "-", 
         FractionBox["I", "2"]}], "]"}], "]"}]}], ")"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"logSigmasBC2", "[", "u_", "]"}], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["log\[Sigma]", "\[EmptySmallCircle]"], "[", 
       RowBox[{"X", "[", 
        RowBox[{"u", "+", 
         FractionBox["I", "2"]}], "]"}], "]"}], " ", "-", 
      RowBox[{
       SubscriptBox["log\[Sigma]", "\[EmptySmallCircle]"], "[", 
       RowBox[{"X", "[", 
        RowBox[{"u", "-", 
         FractionBox["I", "2"]}], "]"}], "]"}]}], ")"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"logSigmasMassive", "[", "u_", "]"}], "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"logSigmasBB2", "[", "u", "]"}], "+", 
       RowBox[{"logSigmasBC2", "[", "u", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.961564775922768*^9, 3.961564781380916*^9}, {
  3.9615648273333178`*^9, 3.961565019937457*^9}, {3.9615651504231043`*^9, 
  3.9615651528980017`*^9}, {3.9615655794570103`*^9, 3.961565611039034*^9}, {
  3.961565808360416*^9, 3.961565819257833*^9}, {3.961566013990279*^9, 
  3.961566016019369*^9}, {3.961568411301092*^9, 3.961568415597378*^9}, {
  3.9615737525815573`*^9, 3.961573754097762*^9}, {3.961588685945633*^9, 
  3.961588690140296*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"f9c94a16-c5cc-47f5-a948-c61bd7c5e4a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BAEM", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "I"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"logSigmasMassive", "[", "u4", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "+", "2"}], ")"}], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"X", "[", 
             RowBox[{"u4", "-", 
              RowBox[{"I", "/", "2"}]}], "]"}], 
            RowBox[{"X", "[", 
             RowBox[{"u4", "+", 
              RowBox[{"I", "/", "2"}]}], "]"}]], "]"}]}], "+", 
         RowBox[{"Log", "[", " ", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"Q4", "[", 
             RowBox[{"u4", "+", "I"}], "]"}], 
            RowBox[{"Q4", "[", 
             RowBox[{"u4", "-", "I"}], "]"}]]}], "]"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"Q\[Theta]", "[", 
            RowBox[{"u4", "+", 
             RowBox[{"I", "/", "2"}]}], "]"}], 
           RowBox[{"Q\[Theta]", "[", 
            RowBox[{"u4", "-", 
             RowBox[{"I", "/", "2"}]}], "]"}]], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R3", "[", 
             RowBox[{"u4", "-", 
              RowBox[{"I", "/", "2"}]}], "]"}], 
            RowBox[{"R3", "[", 
             RowBox[{"u4", "+", 
              RowBox[{"I", "/", "2"}]}], "]"}]], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961568455525082*^9, 3.961568457222444*^9}, {
   3.961568496145851*^9, 3.961568508852687*^9}, 3.961573755904572*^9, {
   3.961588711771703*^9, 3.961588716043723*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"d71adf43-a0a4-43ea-9f64-ba15c43fd0f9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Massless Equation", "Subsection",
 CellChangeTimes->{{3.961568819101095*^9, 
  3.961568822618916*^9}},ExpressionUUID->"b69ec532-33e8-4ea8-8773-\
018a71e1be2b"],

Cell[TextData[{
 "The massless equation reads  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["z", "k", 
     RowBox[{"L", "+", "2"}]], "=", " ", 
    RowBox[{
     SubscriptBox["\[Zeta]", "P"], 
     SubsuperscriptBox["\[Sigma]", "\[EmptySmallCircle]\[Bullet]", "2"], 
     SubsuperscriptBox["\[Sigma]", "\[EmptySmallCircle]\[EmptySmallCircle]", 
      "2"], " ", 
     FractionBox[
      SubsuperscriptBox["\[DoubleStruckCapitalQ]", "4", "+"], 
      SubsuperscriptBox["\[DoubleStruckCapitalQ]", "4", "-"]], " ", 
     FractionBox[
      SubscriptBox["B", "3"], 
      SubscriptBox["R", "3"]], 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SubsuperscriptBox["\[DoubleStruckCapitalQ]", "2", "-"], 
         SubsuperscriptBox["\[DoubleStruckCapitalQ]", 
          OverscriptBox["2", "~"], "-"]}], 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["\[DoubleStruckCapitalQ]", "_"], "2", "+"], 
         SubsuperscriptBox[
          OverscriptBox["\[DoubleStruckCapitalQ]", "_"], 
          OverscriptBox["2", "~"], "+"]}]], 
       FractionBox[
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[CapitalGamma]", "_"], "1"], 
         SubscriptBox["\[CapitalGamma]", "2"]}], 
        RowBox[{
         SubscriptBox["\[CapitalGamma]", "1"], 
         SubscriptBox[
          OverscriptBox["\[CapitalGamma]", "_"], "2"]}]]}]]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b418a6dd-f23d-4dde-a109-050936d78ad4"],
 " We will consider the logarithm of this equation"
}], "Text",
 CellChangeTimes->{{3.961651880119276*^9, 3.96165218594558*^9}, {
  3.961652217027186*^9, 
  3.961652276972436*^9}},ExpressionUUID->"1838fb95-cd14-40b7-b14e-\
ba728219aba6"],

Cell[TextData[{
 "Define log ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Sigma]", "\[EmptySmallCircle]\[Bullet]", "2"], 
   TraditionalForm]],ExpressionUUID->"138bba72-5fdf-4e99-bc97-60b9ac786485"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"log", " ", 
    SubsuperscriptBox["\[Sigma]", "\[EmptySmallCircle]\[EmptySmallCircle]", 
     "2"]}], TraditionalForm]],ExpressionUUID->
  "7767746c-78e1-4939-8dfb-3fa83ad714ff"]
}], "Text",
 CellChangeTimes->{
  3.9615721506559553`*^9, {3.9615726414008636`*^9, 
   3.9615726476815567`*^9}},ExpressionUUID->"4b82fa7b-b66d-4b34-87a8-\
54504c0bfbab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"logSigmasCB2", "[", "z_", "]"}], " ", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["log\[Sigma]", "\[Bullet]"], "[", "z", "]"}], "-", 
    RowBox[{
     SubscriptBox["log\[Sigma]", "\[Bullet]"], "[", 
     FractionBox["1", "z"], "]"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Chi]B", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"u4", "-", 
          FractionBox["I", "2"]}], "]"}], ",", "z"}], "]"}], "-", 
      RowBox[{"\[Chi]B", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"u4", "+", 
          FractionBox["I", "2"]}], "]"}], ",", "z"}], "]"}], "+", 
      RowBox[{"\[Chi]B", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{
          RowBox[{"-", "u4"}], "-", 
          FractionBox["I", "2"]}], "]"}], ",", "z"}], "]"}], "-", 
      RowBox[{"\[Chi]B", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{
          RowBox[{"-", "u4"}], "+", 
          FractionBox["I", "2"]}], "]"}], ",", "z"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"logSigmasCC2", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["log\[Sigma]", "\[EmptySmallCircle]"], "[", "z", "]"}], "-", 
    RowBox[{
     SubscriptBox["log\[Sigma]", "\[EmptySmallCircle]"], "[", 
     FractionBox["1", "z"], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]B", "[", 
         RowBox[{
          FractionBox["1", "zz"], ",", "z"}], "]"}], "-", 
        RowBox[{"\[Chi]B", "[", 
         RowBox[{"zz", ",", "z"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"zz", ",", 
         RowBox[{"{", 
          RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4"}], "}"}]}], "}"}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"logSigmasMassless", "[", "z_", "]"}], "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"logSigmasCB2", "[", "z", "]"}], "+", 
      RowBox[{"logSigmasCC2", "[", "z", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.961572707492529*^9, 3.96157271864865*^9}, {
   3.9615727610099497`*^9, 3.961572775236413*^9}, {3.961572839867833*^9, 
   3.961572840869816*^9}, {3.9615730743054543`*^9, 3.961573086394774*^9}, 
   3.961573119202841*^9, {3.9615731529065638`*^9, 3.961573275213953*^9}, {
   3.961573529285368*^9, 3.96157353777489*^9}, {3.9615736463848343`*^9, 
   3.9615736954818077`*^9}, {3.961573768229278*^9, 3.961573776391095*^9}, {
   3.961574526483279*^9, 3.961574536962764*^9}, {3.96158263161765*^9, 
   3.96158265311068*^9}, {3.961582784842147*^9, 3.96158279515836*^9}, {
   3.9615828363235407`*^9, 3.961582837134614*^9}, {3.9615831733426323`*^9, 
   3.9615831949726543`*^9}, {3.96158360397392*^9, 3.9615836259063263`*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"b9eb9b64-f1f5-4ff5-8eac-1394cd781850"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q3Q4contribution", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"B3", "[", 
         RowBox[{"U", "[", "z", "]"}], "]"}], 
        RowBox[{"R3", "[", 
         RowBox[{"U", "[", "z", "]"}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "pwg"}], "}"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{
         RowBox[{"g", ">", "0"}], "&&", 
         RowBox[{"z", ">", "1"}]}]}]}], "]"}], 
     FractionBox[
      RowBox[{"Q4", "[", 
       RowBox[{
        RowBox[{"U", "[", "z", "]"}], "+", 
        RowBox[{"I", "/", "2"}]}], "]"}], 
      RowBox[{"Q4", "[", 
       RowBox[{
        RowBox[{"U", "[", "z", "]"}], "-", 
        RowBox[{"I", "/", "2"}]}], "]"}]]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.961574131822236*^9, 3.961574247298135*^9}, {
  3.9615744547631807`*^9, 3.961574454793223*^9}, {3.9615841548082542`*^9, 
  3.961584155978498*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"9a89f797-f610-4466-8459-596f95cd0621"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnWvsJVXVp8nMfJgvJn4ykfBlIBpjjAkmJgZCwpgYBEIIL4EQIsEXB14g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    "], {{0, 80.}, {355., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU1cbPndkQggQiICMsJcgIiOAjBBWABlhCaISkgBhhJgQVNxosYJ1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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{355., 80.},
  PlotRange->{{0, 355.}, {0, 80.}}]], "Input",
 CellLabel->
  "In[324]:=",ExpressionUUID->"2b74d9f7-96a2-4a2d-b0d6-2fe5701dedac"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnWvsJVXVp8nMfJgvJn4ykfBlIBpjjAkmJgZCwpgYBEIIL4EQIsEXB14g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     "], {{0, 80.}, {355., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144, 144}],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU1cbPndkQggQiICMsJcgIiOAjBBWABlhCaISkgBhhJgQVNxosYJ1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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> <|"XMP" -> <||>|>],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSizeRaw->{355., 80.},
   PlotRange->{{0, 355.}, {0, 80.}}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.96157488684586*^9, 3.961575580361499*^9, 3.961575665728876*^9, 
   3.961575855350959*^9, 3.96157593021314*^9, 3.961577675582862*^9, 
   3.9615777058330812`*^9, 3.9615818701212893`*^9, 3.9615828647339287`*^9, 
   3.9615842617117662`*^9, 3.961584457911866*^9, 3.961585411955503*^9, 
   3.9615879035942163`*^9, 3.961588720905512*^9, 3.961588857874749*^9, 
   3.9615891494394484`*^9, 3.961589795784171*^9, 3.9615898331439466`*^9, 
   3.9615899913339*^9, 3.961590377859116*^9, 3.961590520438257*^9, 
   3.9615906261475554`*^9, 3.96159299269223*^9, 3.961594046571032*^9, 
   3.961595159866004*^9, 3.961595456801071*^9, 3.9615956290492496`*^9, {
   3.961595783570819*^9, 3.961595835686863*^9}, 3.961596130881446*^9, 
   3.961596162155662*^9, {3.9615969422388277`*^9, 3.961596960449053*^9}, 
   3.961598573310957*^9, 3.961652606692967*^9, {3.961652719622744*^9, 
   3.9616527836610537`*^9}, 3.961652927127252*^9, 3.9616530007621183`*^9, 
   3.961653233083774*^9, {3.961653304971581*^9, 3.961653330181794*^9}, 
   3.9616543068926983`*^9, 3.961654733330427*^9, 3.96166078200089*^9, 
   3.9616608449779577`*^9, 3.961907464764071*^9, 3.961907849051689*^9, 
   3.961908375026803*^9, 3.96190857362385*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"d47b5103-e2e1-45ec-ae94-a7fa95b3a966"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", 
     RowBox[{"\[CapitalPhi]", "[", "z", "]"}]}], " ", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[CapitalGamma]", "_"], "1"], 
       SubscriptBox["\[CapitalGamma]", "2"]}], 
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[CapitalGamma]", "_"], "2"], 
       SubscriptBox["\[CapitalGamma]", "1"]}]], 
     FractionBox[
      RowBox[{
       SubscriptBox["\[DoubleStruckCapitalQ]", "2"], 
       SubscriptBox["\[DoubleStruckCapitalQ]", 
        OverscriptBox["2", "~"]]}], 
      RowBox[{
       SubscriptBox["\[DoubleStruckCapitalQ]", "2"], 
       SubscriptBox["\[DoubleStruckCapitalQ]", 
        OverscriptBox["2", "~"]]}]]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BAEm0", "=", 
     RowBox[{"Normal", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPhi]", "[", "z", "]"}], "+", 
        RowBox[{
         FractionBox["1", "I"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"LL", "+", "2"}], ")"}]}], 
            RowBox[{"Log", "[", "z", "]"}]}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{"Q3Q4contribution", "[", "z", "]"}], "]"}], "+", 
           RowBox[{"logSigmasMassless", "[", "z", "]"}]}], ")"}]}]}], "//", 
       "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BAEm", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{"BAEm0", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", 
                RowBox[{"{", 
                 RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4"}], "}"}]}], 
               "}"}]}], "]"}], "/.", 
            RowBox[{
             RowBox[{"\[CapitalPhi]", "[", "z1", "]"}], "->", 
             RowBox[{"g", " ", 
              SubscriptBox["\[CapitalPhi]", "1"]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[CapitalPhi]", "[", "z2", "]"}], "->", 
            RowBox[{"g", " ", 
             SubscriptBox["\[CapitalPhi]", "2"]}]}]}], "/.", 
          RowBox[{
           RowBox[{"\[CapitalPhi]", "[", "z3", "]"}], "->", 
           RowBox[{"g", " ", 
            SubscriptBox["\[CapitalPhi]", "3"]}]}]}], "/.", 
         RowBox[{
          RowBox[{"\[CapitalPhi]", "[", "z4", "]"}], "->", 
          RowBox[{"g", " ", 
           SubscriptBox["\[CapitalPhi]", "4"]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961574485428441*^9, 3.96157451956542*^9}, {
   3.96157455014988*^9, 3.961574691908799*^9}, 3.961589766628255*^9, {
   3.9615899785517693`*^9, 3.961589981921352*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"7ec23c34-b922-4385-a6e7-70d0ae1b5076"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solve Baxter Equation", "Section",
 CellChangeTimes->{{3.96157476273201*^9, 
  3.961574768654419*^9}},ExpressionUUID->"f29345ff-bc2a-42cb-a21b-\
bbffe35c7c3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Functions", " ", "to", " ", "find", " ", "u3", " ", "and", " ", "t4"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eqT", "=", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Rp", "[", "u33", "]"}], 
              RowBox[{"Rm", "[", "u33", "]"}]], 
             FractionBox[
              RowBox[{"\[Kappa]1b", "[", "u33", "]"}], 
              RowBox[{"\[Kappa]2", "[", "u33", "]"}]], 
             RowBox[{"Q\[Theta]2", "[", "u33", "]"}], 
             RowBox[{"Q3", "[", 
              RowBox[{"u33", "-", "I"}], "]"}]}], "+", 
            RowBox[{"T", "[", 
             RowBox[{"u33", "-", 
              RowBox[{"I", "/", "2"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Rm", "[", "u33", "]"}], 
              RowBox[{"Rp", "[", "u33", "]"}]], 
             FractionBox[
              RowBox[{"\[Kappa]1", "[", "u33", "]"}], 
              RowBox[{"\[Kappa]2b", "[", "u33", "]"}]], 
             RowBox[{"Q\[Theta]2", "[", "u33", "]"}], 
             RowBox[{"Q3", "[", 
              RowBox[{"u33", "+", "I"}], "]"}]}], "+", 
            RowBox[{"T", "[", 
             RowBox[{"u33", "+", 
              RowBox[{"I", "/", "2"}]}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "pwg"}], "}"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{"g", ">", "0"}]}]}], "]"}], "]"}], "//", "Simplify"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"DoFindU3", ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sbu3u4", "=", 
        RowBox[{"SetPrecision", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{"SetPrecision", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"eqT", "==", "0"}], "/.", "SB0"}], ",", "WP"}], "]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"u3", ",", "u300"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"t4", ",", "t400"}], "}"}]}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "->", 
              RowBox[{"WP", "-", "10"}]}]}], "]"}], "//", 
           RowBox[{
            RowBox[{"CH", "[", 
             RowBox[{"#", ",", 
              RowBox[{"1", "/", 
               RowBox[{"10", "^", 
                RowBox[{"(", 
                 RowBox[{"WP", "/", "2"}], ")"}]}]}]}], "]"}], "&"}]}], ",", 
          "WP"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9616523225491858`*^9, 3.961652334661853*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"51b0bbbb-a42d-4110-9ed9-e78ee2c7bce6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Functions", " ", "to", " ", "optimize", " ", "the", " ", "solutions", " ",
     "of", " ", "Baxter"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"pow", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox["a", "u"]}], ")"}], "b"], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "\[Infinity]", ",", "powq"}], "}"}]}], "]"}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"powp", "[", 
      RowBox[{"a_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox["u", "a"], " ", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", "\[ImaginaryI]"}], ")"}], 
           RowBox[{"a", "-", "n"}]], 
          SuperscriptBox["u", "a"]], "/.", "\[VeryThinSpace]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", "a_"}], ")"}], "b_"], "\[RuleDelayed]", 
          RowBox[{
           SuperscriptBox["u", "b"], " ", 
           RowBox[{"pow", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}]}]}], ",", "u"}], "]"}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"powm", "[", 
      RowBox[{"a_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox["u", "a"], " ", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], 
           RowBox[{"a", "-", "n"}]], 
          SuperscriptBox["u", "a"]], "/.", "\[VeryThinSpace]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", "a_"}], ")"}], "b_"], "\[RuleDelayed]", 
          RowBox[{
           SuperscriptBox["u", "b"], " ", 
           RowBox[{"pow", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}]}]}], ",", "u"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qlarge0", "[", "u_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "ar"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"a", "[", "n", "]"}], " "}], 
          RowBox[{"u", "^", "n"}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "powq", ",", "2"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], "->", "1"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"qlargep0", "[", "u_", "]"}], "=", " ", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"qlarge0", "[", 
           RowBox[{"u", "+", "I"}], "]"}], 
          RowBox[{"u", "^", "ar"}]], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", "a_"}], ")"}], "^", "b_"}], ":>", 
          RowBox[{
           RowBox[{"u", "^", "b"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["a", "u"]}], ")"}], "^", "b"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "\[Infinity]", ",", "powq"}], "}"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qlargem0", "[", "u_", "]"}], "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"qlarge0", "[", 
           RowBox[{"u", "-", "I"}], "]"}], 
          RowBox[{"u", "^", "ar"}]], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", "a_"}], ")"}], "^", "b_"}], ":>", 
          RowBox[{
           RowBox[{"u", "^", "b"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["a", "u"]}], ")"}], "^", "b"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "\[Infinity]", ",", "powq"}], "}"}]}], "]"}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9616523498730717`*^9, 3.9616523625106907`*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"a1b496b5-2a19-4ba5-a801-f942ffc73669"],

Cell[BoxData[
 RowBox[{"GammasFactor", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalGamma]2", "[", 
         RowBox[{
          SubscriptBox["\[Theta]", "a"], "+", "I"}], "]"}], 
        RowBox[{"\[CapitalGamma]1", "[", 
         RowBox[{
          SubscriptBox["\[Theta]", "a"], "+", "I"}], "]"}]], "/", 
       RowBox[{"Conjugate", "[", 
        FractionBox[
         RowBox[{"\[CapitalGamma]2", "[", 
          RowBox[{
           SubscriptBox["\[Theta]", "a"], "+", "I"}], "]"}], 
         RowBox[{"\[CapitalGamma]1", "[", 
          RowBox[{
           SubscriptBox["\[Theta]", "a"], "+", "I"}], "]"}]], "]"}]}], "/.", 
      "SB0"}]], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[336]:=",ExpressionUUID->"5e6fd5b3-5060-4ad9-865d-22f0408e595a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solve", " ", "Baxter", " ", "and", " ", "find", " ", 
    SubscriptBox["\[CapitalPhi]", "a"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SolveBaxter", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"asm", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Alpha]1", ",", "\[Alpha]2"}], "}"}], "/.", 
         RowBox[{"Association", "[", "SB0", "]"}]}], "//", "CH"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bax", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Bax", "/.", 
          RowBox[{"Association", "[", "SB0", "]"}]}], "/.", "sbu3u4"}], "//", 
        "CH"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"poweras", "=", 
       RowBox[{"Association", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ar", "^", "n"}], "->", 
           RowBox[{"asm", "^", "n"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "30"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"qlarge", "[", "u_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"qlarge0", "[", "u", "]"}], "/", 
         RowBox[{"u", "^", "ar"}]}], "/.", "poweras"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"qlargep", "[", "u_", "]"}], "=", 
       RowBox[{
        RowBox[{"qlargep0", "[", "u", "]"}], "/.", "poweras"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"qlargem", "[", "u_", "]"}], "=", 
       RowBox[{
        RowBox[{"qlargem0", "[", "u", "]"}], "/.", "poweras"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"col", "=", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"u", "^", "powq"}], " ", "bax"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"q", "[", "u", "]"}], "->", 
              RowBox[{"qlarge", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"u", "+", "I"}], "]"}], "->", 
              RowBox[{"qlargep", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"u", "-", "I"}], "]"}], "->", 
              RowBox[{"qlargem", "[", "u", "]"}]}]}], "}"}]}], ",", "u"}], 
         "]"}], "//", "CH"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Qlarge", "[", "u_", "]"}], "=", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"sla", "=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Take", "[", 
                RowBox[{
                 RowBox[{"CoefficientList", "[", 
                  RowBox[{
                   RowBox[{"col", "[", 
                    RowBox[{"[", "c", "]"}], "]"}], ",", "u"}], "]"}], ",", 
                 RowBox[{"-", "powq"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;", ";;", "2"}], "]"}], "]"}], "==", "0"}], "//",
              "Solve"}], "//", "Last"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"u", "^", 
              RowBox[{"asm", "[", 
               RowBox[{"[", "c", "]"}], "]"}]}], 
             RowBox[{"qlarge", "[", "u", "]"}]}], "/.", "sla"}], "/.", 
           RowBox[{
            RowBox[{"a", "[", "_", "]"}], "->", "0"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"qp", "[", "u_", "]"}], "=", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"q", "[", "u", "]"}], "/.", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"bax", "==", "0"}], "/.", 
               RowBox[{"u", "->", 
                RowBox[{"u", "+", "I"}]}]}], ",", 
              RowBox[{"q", "[", "u", "]"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"q", "[", "_", "]"}], ",", "Simplify"}], "]"}], "//", 
        "CH"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"define", " ", "q0"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "q0", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"q0", "[", 
         RowBox[{"u_", "?", "NumericQ"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"Im", "[", "u", "]"}], ">", "shift"}]}], ":=", 
       RowBox[{"Qlarge", "[", "u", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q0", "[", 
        RowBox[{"u_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"q0", "[", "u", "]"}], "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qp", "[", "u", "]"}], "/.", 
            RowBox[{"q", "->", "q0"}]}], ")"}], ",", "WP"}], "]"}]}]}], ";", 
      " ", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"removing", " ", "pole"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fac", "[", "u_", "]"}], "=", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"u", "-", 
           SubscriptBox["\[Theta]", "1"], "+", 
           RowBox[{"I", "/", "2"}]}]], 
         FractionBox["1", 
          RowBox[{"u", "-", 
           SubscriptBox["\[Theta]", "2"], "+", 
           RowBox[{"I", "/", "2"}]}]]}], "/.", "SB0"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pq", "[", "u_", "]"}], "=", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", "[", "u", "]"}], "/.", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"0", "==", "bax"}], "/.", 
                RowBox[{"u", "->", 
                 RowBox[{"u", "+", "I"}]}]}], "/.", 
               RowBox[{
                RowBox[{"q", "[", "u", "]"}], "->", 
                RowBox[{
                 RowBox[{"p", "[", "u", "]"}], 
                 RowBox[{"fac", "[", "u", "]"}]}]}]}], ",", 
              RowBox[{"p", "[", "u", "]"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"q", "[", "_", "]"}], ",", "Factor"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"p0", "[", 
        RowBox[{"u_", "?", "NumberQ"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"pq", "[", "u", "]"}], "/.", 
        RowBox[{"q", "->", "q0"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"qqtba", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"p0", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Theta]", "a"], "-", 
               RowBox[{"I", "/", "2"}]}], "//.", "SB0"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{
            RowBox[{"p0", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Theta]", "a"], "-", 
               RowBox[{"I", "/", "2"}]}], "//.", "SB0"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"p0", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Theta]", "a"], "-", 
                RowBox[{"I", "/", "2"}]}], "//.", "SB0"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{
             RowBox[{"p0", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Theta]", "a"], "-", 
                RowBox[{"I", "/", "2"}]}], "//.", "SB0"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "//", "Conjugate"}]], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "4"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"I", 
         SqrtBox[
          RowBox[{"qqtba", "[", 
           RowBox[{"[", "1", "]"}], "]"}]], 
         SqrtBox[
          FractionBox[
           RowBox[{"qqtba", "[", 
            RowBox[{"[", "a", "]"}], "]"}], 
           RowBox[{"qqtba", "[", 
            RowBox[{"[", "1", "]"}], "]"}]]], 
         RowBox[{"GammasFactor", "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "4"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.96159093896567*^9, {3.9616523647650414`*^9, 3.961652380178197*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"828c42d4-9f5a-4cb7-a646-f95ff9b9dc1e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Optimization Code", "Section",
 CellChangeTimes->{{3.961574805737689*^9, 
  3.961574810708292*^9}},ExpressionUUID->"2d83495c-b9d8-4d4b-9eac-\
afb750a54306"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Create", " ", "substitution", " ", "list"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MakeSB0", "[", 
    RowBox[{
    "\[CapitalDelta]0_", ",", "g0_", ",", "z10_", ",", "z20_", ",", "u40_"}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"SB0", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]0"}], ",", 
            RowBox[{"g", "->", "g0"}], ",", 
            RowBox[{"z1", "->", "z10"}], ",", 
            RowBox[{"z2", "->", "z20"}], ",", 
            RowBox[{"u4", "->", "u40"}]}], "}"}], ",", "WP"}], "]"}], "//", 
        "FullSimplify"}], "//", "Association"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.961652408910089*^9, 3.961652418919909*^9}},
 CellLabel->
  "In[338]:=",ExpressionUUID->"fb103936-c27b-4c6e-9a93-9de9ea07c224"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "the", " ", "phases", " ", 
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"z_", "1"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Find\[CapitalPhi]", "[", 
    RowBox[{
    "\[CapitalDelta]0_", ",", "g0_", ",", "z10_", ",", "z20_", ",", "u40_"}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MakeSB0", "[", 
       RowBox[{
       "\[CapitalDelta]0", ",", "g0", ",", "z10", ",", "z20", ",", "u40"}], 
       "]"}], ";", "\[IndentingNewLine]", "DoFindU3", ";", 
      "\[IndentingNewLine]", "SolveBaxter"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.961574820646041*^9, 3.961574831520574*^9}, {
  3.961574895820415*^9, 3.961574909288684*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"606be48a-6817-4f75-a48b-32fd57467a79"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MArg", "[", "x_", "]"}], "=", 
    RowBox[{
     FractionBox["1", "I"], 
     RowBox[{"Log", "[", "x", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Function", " ", "to", " ", "minimize"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[DoubleStruckCapitalF]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalF]", "[", 
   RowBox[{
    RowBox[{"\[Phi]10_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Phi]20_", "?", "NumericQ"}], ",", 
    RowBox[{"u40_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z10", "=", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Phi]10"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"z20", "=", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Phi]20"}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pha", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Find\[CapitalPhi]", "[", 
         RowBox[{
         "\[CapitalDelta]00", ",", "g00", ",", "z10", ",", "z20", ",", 
          "u40"}], "]"}], "//", "MArg"}], "//", "CH"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Meq", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"I", " ", 
            RowBox[{"Normal", "[", 
             RowBox[{"BAEM", "/.", 
              RowBox[{"LL", "->", "L"}]}], "]"}]}], "/.", "SB0"}], "/.", 
          "sbu3u4"}], "]"}], "//", "MArg"}], "//", "CH"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Emeq0", "=", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Normal", "[", 
            RowBox[{"BAEm", "/.", 
             RowBox[{"LL", "->", "L"}]}], "]"}]}], "/.", "SB0"}], "/.", 
         "sbu3u4"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[CapitalPhi]", "a_"], ":>", 
          RowBox[{
           RowBox[{"pha", "[", 
            RowBox[{"[", "a", "]"}], "]"}], "/", "g00"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"meq0", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Emeq0", "/", 
         RowBox[{"Emeq0", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "//", "MArg"}], "//", "CH"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"meq", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"meq0", "-", 
         RowBox[{"Mean", "[", "meq0", "]"}]}], ")"}], "[", 
       RowBox[{"[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"meq", ",", "Meq"}], "}"}], "//", "Flatten"}], "//", 
       "Re"}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.9615749172086077`*^9, 3.961574929190728*^9}, {
  3.961577648091977*^9, 3.961577654349092*^9}, {3.961652428153779*^9, 
  3.961652437341566*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"590b449e-954f-4f60-bdaa-18277e1b376c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Iterations", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Iterate", ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Delta]", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "10"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"prm0", "=", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Arg", "[", "z100", "]"}], ",", 
             RowBox[{"Arg", "[", "z200", "]"}], ",", "u400"}], "}"}], ",", 
           "WP"}], "]"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"prm", "=", "prm0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[DoubleStruckCapitalF]0", "=", 
        RowBox[{"(", 
         RowBox[{"\[DoubleStruckCapitalF]", "@@", "prm"}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[DoubleStruckCapitalF]0", "=", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalF]", "@@", "prm"}], ")"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"d\[DoubleStruckCapitalF]", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "\[Delta]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[DoubleStruckCapitalF]", "@@", 
                 RowBox[{"(", 
                  RowBox[{"prm", "+", 
                   RowBox[{"\[Delta]", " ", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Boole", "[", 
                    RowBox[{"n", "==", "m"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "3"}], "}"}]}], "]"}]}]}], ")"}]}], "-",
                 "\[DoubleStruckCapitalF]0"}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "3"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"dprm", "=", 
           RowBox[{"-", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Inverse", "[", 
                RowBox[{"Transpose", "[", "d\[DoubleStruckCapitalF]", "]"}], 
                "]"}], ".", 
               RowBox[{"(", "\[DoubleStruckCapitalF]0", ")"}]}], ",", "WP"}], 
             "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"prm", "=", 
           RowBox[{"prm", "+", "dprm"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Norm", "[", "\[DoubleStruckCapitalF]0", "]"}], "<", 
             RowBox[{"1", "/", 
              RowBox[{"10", "^", "30"}]}]}], ",", 
            RowBox[{"Break", "[", "]"}]}], "]"}], ";"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "10"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"NotebookDelete", "[", "temp", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"PrintTemporary", "[", 
         RowBox[{
         "\[DoubleStruckCapitalF]0", ".", "\[DoubleStruckCapitalF]0"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[DoubleStruckCapitalF]0", "=", 
        RowBox[{"(", 
         RowBox[{"\[DoubleStruckCapitalF]", "@@", "prm"}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
       "\[DoubleStruckCapitalF]0", ".", "\[DoubleStruckCapitalF]0"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.961574936514312*^9, 3.96157494239751*^9}, {
  3.9615754039361362`*^9, 3.961575405155423*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"10cfef49-5afd-457a-a4b9-a6e66998b75d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Formual", " ", "for", " ", "energy"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Energy", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"zres", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", 
           RowBox[{"prm", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", 
           RowBox[{"prm", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"prm", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"prm", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ures", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"prm", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"prm", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "I", " ", "g", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"X", "[", 
                 RowBox[{"ures", "-", 
                  RowBox[{"I", "/", "2"}]}], "]"}]], "-", 
               FractionBox["1", 
                RowBox[{"X", "[", 
                 RowBox[{"ures", "+", 
                  RowBox[{"I", "/", "2"}]}], "]"}]]}], ")"}]}], "//", 
            "Total"}], ",", 
           RowBox[{"Total", "[", 
            RowBox[{"I", " ", "g", 
             RowBox[{"(", 
              RowBox[{"zres", "-", 
               RowBox[{"1", "/", "zres"}]}], ")"}]}], "]"}]}], "}"}], "/.", 
         RowBox[{"g", "->", "g00"}]}], "//", "CH"}], "//", "Total"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellLabel->
  "In[344]:=",ExpressionUUID->"ec131f80-f354-4e9f-ba72-077341662e0e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Find Starting Points", "Section",
 CellChangeTimes->{{3.961576147436522*^9, 3.961576156500186*^9}, {
  3.961576906139906*^9, 
  3.961576906200843*^9}},ExpressionUUID->"ac690344-ec8d-4b22-a7d2-\
d96eed85a149"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"T", " ", "at", " ", "zero", " ", "coupling"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T0", "[", "u_", "]"}], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"T", "[", "u", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "//", 
       "ExpandAll"}], ",", "u"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.961576606927096*^9, 3.961576625992263*^9}, {
  3.961652450077486*^9, 3.961652456627112*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"b85285c8-9a21-4a98-ba3f-ef06e95da7c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Equations", " ", "for", " ", 
     SubscriptBox["u", "4"]}], ",", 
    RowBox[{
     SubscriptBox["u", "3"], " ", "and", " ", 
     SubscriptBox["t", "4"], " ", "at", " ", "zero", " ", "coupling"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"eqg01", ",", "eqg02", ",", "eqg03"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eqg01", "[", "L_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Q4", "[", 
          RowBox[{"u", "+", "I"}], "]"}], 
         RowBox[{"Q4", "[", 
          RowBox[{"u", "-", "I"}], "]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"Q3", "[", 
            RowBox[{"u", "-", 
             FractionBox["I", "2"]}], "]"}], 
           RowBox[{"Q3", "[", 
            RowBox[{"u", "+", 
             FractionBox["I", "2"]}], "]"}]], ")"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"u", "+", 
           FractionBox["I", "2"]}], 
          RowBox[{"u", "-", 
           FractionBox["I", "2"]}]], ")"}], 
        RowBox[{"L", "-", "2"}]]}], "/.", 
      RowBox[{"u", "->", "u4"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eqg02", "[", "L_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Q4", "[", 
          RowBox[{"u", "+", 
           FractionBox["I", "2"]}], "]"}], 
         RowBox[{"Q4", "[", 
          RowBox[{"u", "-", 
           FractionBox["I", "2"]}], "]"}]], 
        RowBox[{"Q3", "[", 
         RowBox[{"u", "-", "I"}], "]"}], 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"T0", "[", 
        RowBox[{"u", "-", 
         FractionBox["I", "2"]}], "]"}]}], "/.", 
      RowBox[{"u", "->", "u3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eqg03", "[", "L_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Q4", "[", 
          RowBox[{"u", "-", 
           FractionBox["I", "2"]}], "]"}], 
         RowBox[{"Q4", "[", 
          RowBox[{"u", "+", 
           FractionBox["I", "2"]}], "]"}]], 
        RowBox[{"Q3", "[", 
         RowBox[{"u", "+", "I"}], "]"}], 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"T0", "[", 
        RowBox[{"u", "+", 
         FractionBox["I", "2"]}], "]"}]}], "/.", 
      RowBox[{"u", "->", "u3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"Solveg0U3NZ", ",", "Solveg0U3Z"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Function", " ", "to", " ", "solve", " ", "for", " ", 
      SubscriptBox["u", "4"]}], ",", 
     SubscriptBox["u", "3"], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["t", "4"], " ", "when", " ", 
       SubscriptBox["u", "3"]}], "\[NotEqual]", "0"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Solveg0U3NZ", "[", 
      RowBox[{"\[CapitalDelta]00_", ",", "L_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Solveg0U3NZ", "[", 
       RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"eqg01", "[", "L", "]"}], ",", 
               RowBox[{"eqg02", "[", "L", "]"}], ",", 
               RowBox[{"eqg03", "[", "L", "]"}]}], "}"}], "/.", 
             RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]00"}]}], ")"}], 
           "==", "0"}], "&&", 
          RowBox[{"0", "<=", 
           RowBox[{"Arg", "[", "u3", "]"}], "<", "Pi"}], "&&", 
          RowBox[{"0", "<=", 
           RowBox[{"Arg", "[", "u4", "]"}], "<", "Pi"}], "&&", 
          RowBox[{"u3", "!=", "0"}], "&&", 
          RowBox[{"u4", "!=", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u4", ",", "u3", ",", "t4"}], "}"}]}], "]"}], "//", 
       "Quiet"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Function", " ", "to", " ", "solve", " ", "for", " ", 
      SubscriptBox["u", "4"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["t", "4"], " ", "when", " ", 
       SubscriptBox["u", "3"]}], "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"Solveg0U3Z", "[", 
      RowBox[{"\[CapitalDelta]00_", ",", "L_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Solveg0U3Z", "[", 
       RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"eqg01", "[", "L", "]"}], ",", 
                 RowBox[{"eqg02", "[", "L", "]"}], ",", 
                 RowBox[{"eqg03", "[", "L", "]"}]}], "}"}], "/.", 
               RowBox[{"u3", "->", "0"}]}], "/.", 
              RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]00"}]}], ")"}],
             "==", "0"}], "&&", 
           RowBox[{"0", "<=", 
            RowBox[{"Arg", "[", "u4", "]"}], "<", "Pi"}], "&&", 
           RowBox[{"u4", "!=", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"u4", ",", "t4"}], "}"}]}], "]"}], "//", "Quiet"}], "//", 
       "Reverse"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961576431800436*^9, 3.9615765493153353`*^9}, {
   3.961576633798613*^9, 3.9615766710922728`*^9}, {3.96157674904631*^9, 
   3.961576752155697*^9}, {3.96157690435161*^9, 3.9615769731157293`*^9}, {
   3.961577048514399*^9, 3.961577062552598*^9}, {3.9615771563859797`*^9, 
   3.961577192146751*^9}, {3.9615774097005033`*^9, 3.961577499737001*^9}, {
   3.961584791122684*^9, 3.961584857817934*^9}, {3.961585365540371*^9, 
   3.961585379289884*^9}, {3.961589215331316*^9, 3.961589241408759*^9}, 
   3.961595682057075*^9, {3.961598385293047*^9, 3.961598414375663*^9}, {
   3.961598540618403*^9, 3.961598540664178*^9}, {3.961650911192279*^9, 
   3.961650914321951*^9}, {3.9616524588892107`*^9, 3.9616525166463013`*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"b116c0a4-6e1f-4154-8d67-2d8f1c0c455f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Find Solutions", "Chapter",
 CellChangeTimes->{{3.96157473454123*^9, 3.961574737261766*^9}, {
  3.961595100764216*^9, 3.96159510471062*^9}, {3.96159613113837*^9, 
  3.961596136272099*^9}},ExpressionUUID->"8ee01c2f-f934-442d-92aa-\
a637a0c07385"],

Cell[CellGroupData[{

Cell[TextData[{
 "L=2, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "3"], "\[NotEqual]", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "191aa6cc-b84c-4185-8c88-4a2f6a17ffab"],
 " "
}], "Section",
 CellChangeTimes->{{3.961577749537717*^9, 3.9615777908282013`*^9}, {
  3.961585661191186*^9, 3.9615856645878468`*^9}, {3.961596237921445*^9, 
  3.9615962480764923`*^9}},ExpressionUUID->"26589742-bb15-48f2-90cc-\
13da86eaa0c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", "2"}], ";", 
  RowBox[{"\[CapitalDelta]00", "=", "0"}], ";", 
  RowBox[{"u3Zero", "=", "False"}], ";"}]], "Input",
 CellChangeTimes->{{3.961577753889464*^9, 3.9615777950894947`*^9}, {
  3.961577850268364*^9, 3.961577855435608*^9}, {3.9615879049294577`*^9, 
  3.961587905029333*^9}, {3.9615956176262007`*^9, 3.961595623005904*^9}, {
  3.9615957548807383`*^9, 3.961595759179894*^9}, {3.961652575700992*^9, 
  3.9616525795966988`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"f80ea436-cbfb-4cbc-8754-7686405b8ed2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "All", " ", "States"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"states", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n1", ",", "1", ",", 
           RowBox[{"L", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n2", ",", 
           RowBox[{"n1", "+", "2"}], ",", 
           RowBox[{"L", "+", "1"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sol", ",", 
           RowBox[{
            RowBox[{"Solveg0U3NZ", "[", 
             RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "//", 
            "Length"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", "1"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9615777991158247`*^9, 3.961577843017376*^9}, {
   3.961589175469944*^9, 3.96158917758013*^9}, {3.961595748387136*^9, 
   3.9615957510827007`*^9}, 3.9615969265983133`*^9, {3.961652619352209*^9, 
   3.9616526212562*^9}, 3.9616530083377457`*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"32298f2d-de96-44a5-ba3b-9ba462a037ed"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "3", "1"},
     {"1", "3", "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.96165300862341*^9, 3.961907474582192*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"dbce479f-4067-4746-94cf-1b6960b2cf50"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Table", " ", "with", " ", "solutions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tbe", "=", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], "=", "st"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"g00", "=", 
          RowBox[{"kk", "/", "80000"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u300", ",", "u400", ",", "t400"}], "}"}], "=", 
          RowBox[{"SetPrecision", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"u3", ",", "u4", ",", "t4"}], "}"}], "/.", 
             RowBox[{
              RowBox[{"Solveg0U3NZ", "[", 
               RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "[", 
              RowBox[{"[", "sol", "]"}], "]"}]}], ",", "WP"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"z100", "=", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{"I", " ", "\[Pi]", " ", "n1"}], 
             RowBox[{"L", "+", "2"}]], "]"}]}]}], ";", 
         RowBox[{"z200", "=", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{"I", " ", "\[Pi]", " ", "n2"}], 
             RowBox[{"L", "+", "2"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"z300", "=", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "z100"}]}], ";", 
         RowBox[{"z400", "=", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "z200"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"NotebookDelete", "[", "ptm", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ptm", "=", 
          RowBox[{"PrintTemporary", "[", 
           RowBox[{"{", 
            RowBox[{"st", ",", "kk", ",", 
             RowBox[{"\[CapitalDelta]00", "//", "N"}]}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "Iterate", ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"st", ",", "g00", ",", "Energy"}], "}"}]}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"st", ",", "states"}], "}"}]}], "]"}], "\[IndentingNewLine]",
       ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", 
        RowBox[{"Range", "[", "30", "]"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9615772129975863`*^9, 3.961577239992867*^9}, {
  3.961577511939741*^9, 3.96157751503623*^9}, {3.961577859699258*^9, 
  3.9615778599438972`*^9}, {3.961595169946659*^9, 3.961595213390695*^9}, {
  3.961595259846192*^9, 3.961595269705702*^9}, {3.9619074784209347`*^9, 
  3.9619074951496677`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"c199f596-a002-41f1-9577-86ae49286679"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Fit", " ", "and", " ", "display", " ", "result"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Grid", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ttb", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"StateID", ",", "Blue", ",", "Bold"}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<small g expansion\>\"", ",", "Blue", ",", "Bold"}], 
             "]"}]}], "}"}], "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"e1", "=", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"Fit", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"tt", "\[Transpose]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"tt", "\[Transpose]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}],
                  ",", 
                 RowBox[{"g", "^", 
                  RowBox[{"Range", "[", 
                   RowBox[{"0", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
               
               RowBox[{"{", 
                RowBox[{"g", ",", "0", ",", 
                 RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"e2", "=", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"Fit", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"tt", "\[Transpose]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"tt", "\[Transpose]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}],
                  ",", 
                 RowBox[{"g", "^", 
                  RowBox[{"Range", "[", 
                   RowBox[{"0", ",", "26"}], "]"}]}], ",", "g"}], "]"}], ",", 
               
               RowBox[{"{", 
                RowBox[{"g", ",", "0", ",", 
                 RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"e0", "=", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"Fit", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"tt", "\[Transpose]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"tt", "\[Transpose]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}],
                  ",", 
                 RowBox[{"g", "^", 
                  RowBox[{"Range", "[", 
                   RowBox[{"1", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
               
               RowBox[{"{", 
                RowBox[{"g", ",", "0", ",", 
                 RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"tt", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"\[CapitalDelta]g", "[", 
                RowBox[{"tt", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "=", 
               RowBox[{"N", "[", 
                RowBox[{"e1", ",", "25"}], "]"}]}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"tt", ",", 
             RowBox[{"tbe", "\[Transpose]"}]}], "}"}]}], "]"}]}], "//", 
        "Chop"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "All"}], ",", 
      RowBox[{"Alignment", "->", "Left"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Labeled", "[", 
    RowBox[{"%", ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"\"\<\[CapitalDelta]=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"\[CapitalDelta]00", "//", "N"}], "]"}], "<>", "\"\<, L=\>\"",
         "<>", 
        RowBox[{"ToString", "[", "L", "]"}]}], ",", "Bold", ",", "Red"}], 
      "]"}], ",", "Top"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9615772934411497`*^9, 3.961577319095813*^9}, {
  3.961587960052506*^9, 3.961587960791636*^9}, {3.961907506161779*^9, 
  3.9619075124001503`*^9}, {3.961907692206929*^9, 3.961907700412055*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"29d9877f-9068-4e8e-9071-705abc58cf1b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TagBox[
     GridBox[{{
        StyleBox["StateID", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False], 
        StyleBox["\"small g expansion\"", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"25.40206761351151724860992550164279571641`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "4"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 4, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-25.40206761351151724860992550164279571641`25.}, 2, 4, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"7.58277739142976714996135357855372707857`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "4"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 4, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          7.58277739142976714996135357855372707857`25.}, 2, 4, 1], Editable -> 
         False]}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> 
      False, GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> {{True}}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
    StyleBox["\"\[CapitalDelta]=0., L=2\"", Bold, 
     RGBColor[1, 0, 0], StripOnInput -> False]},
   "Labeled",
   DisplayFunction->(FormBox[
     GridBox[{{
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {2, 1}], TraditionalForm]& ),
   InterpretationFunction->(RowBox[{"Labeled", "[", 
      RowBox[{#, ",", #2, ",", "Top", ",", 
        RowBox[{"{", "}"}]}], "]"}]& )], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.961576252490329*^9, 3.961577381443756*^9, 3.961577993789239*^9, 
   3.961588023310783*^9, {3.961588984546417*^9, 3.9615889877585373`*^9}, {
   3.9615955996422777`*^9, 3.961595601734906*^9}, 3.961653162798991*^9, 
   3.961907615159466*^9, {3.961907692746128*^9, 3.9619077106934853`*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"aabb38d3-0fb7-4056-8f21-c4bf2c15f677"]
}, Open  ]],

Cell["We can guess the analytic form of the result above", "Text",
 CellChangeTimes->{{3.9619075272285757`*^9, 
  3.9619075604137087`*^9}},ExpressionUUID->"f417a5bc-d973-4d33-b549-\
1857f978ff39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"8", 
         RowBox[{"Log", "[", "4", "]"}]}], "-", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"Sqrt", "[", "17", "]"}]}], ")"}]}]}], ",", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"8", 
           RowBox[{"Log", "[", "4", "]"}]}], "-", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"Sqrt", "[", "17", "]"}]}], ")"}]}]}], ",", "20"}], 
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"8", 
         RowBox[{"Log", "[", "4", "]"}]}], "-", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"Sqrt", "[", "17", "]"}]}], ")"}]}]}], ",", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"8", 
           RowBox[{"Log", "[", "4", "]"}]}], "-", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"Sqrt", "[", "17", "]"}]}], ")"}]}]}], ",", "20"}], 
        "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.961907578095443*^9, 3.961907587181728*^9}, {
  3.961907625435651*^9, 3.961907805643505*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"c7af9e24-3354-46cf-83e0-8d3f307ab5c5"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "1"}], "}"}], 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"log", "(", "4", ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["17"]}], ")"}]}]}], 
      RowBox[{
      "-", "25.40206761351151724860992548056548301137`19.481474841035325"}]},
     {
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2"}], "}"}], 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"log", "(", "4", ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["17"]}], ")"}]}]}], 
      "7.58277739142976714996135336722713318981`19.051577340969054"}
    },
    AutoDelete->False,
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.961907624498505*^9, 3.961907725275119*^9}, {
  3.961907771240438*^9, 3.961907805929831*^9}},
 CellLabel->
  "Out[119]=",ExpressionUUID->"786d268a-4aea-4597-a9ea-4ae0322613cd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "L=2, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "3"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "0ded4744-65c3-4e2f-b849-ff6e5e89a802"],
 " "
}], "Section",
 CellChangeTimes->{{3.961577749537717*^9, 3.9615777908282013`*^9}, {
  3.961585661191186*^9, 3.9615856645878468`*^9}, {3.961588549337255*^9, 
  3.961588553695087*^9}, {3.961596250659265*^9, 
  3.961596258340807*^9}},ExpressionUUID->"bb5ae963-bd7e-40d9-a59b-\
1350de919d39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Set", " ", "Parameters"}], ",", " ", 
    RowBox[{"please", " ", 
     RowBox[{"rerun", " ", "'"}], 
     RowBox[{"Code", "'"}], " ", "if", " ", "u3Zero", " ", "was", " ", 
     "changed"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L", "=", "2"}], ";", 
   RowBox[{"\[CapitalDelta]00", "=", "0"}], ";", 
   RowBox[{"Leff", "=", 
    RowBox[{"L", "+", "2"}]}], ";", 
   RowBox[{"u3Zero", "=", "True"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.961577753889464*^9, 3.9615777950894947`*^9}, {
  3.961577850268364*^9, 3.961577855435608*^9}, {3.9615879049294577`*^9, 
  3.961587905029333*^9}, {3.961588747231675*^9, 3.961588749276628*^9}, {
  3.961595772585382*^9, 3.961595801889419*^9}, {3.9616530343871603`*^9, 
  3.961653070856526*^9}, {3.961907820892346*^9, 3.961907841781743*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"da7f0829-73cf-4105-8a5b-54b1914a8a07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "All", " ", "States"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"states", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n1", ",", "1", ",", 
           RowBox[{"Leff", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n2", ",", 
           RowBox[{"n1", "+", "2"}], ",", 
           RowBox[{"Leff", "+", "1"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sol", ",", 
           RowBox[{
            RowBox[{"Solveg0U3Z", "[", 
             RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "//", 
            "Length"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", "1"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9615777991158247`*^9, 3.961577843017376*^9}, 
   3.961588557761013*^9, {3.961588745433434*^9, 3.961588758750988*^9}, {
   3.961589275249086*^9, 3.961589277219225*^9}, {3.961590190179043*^9, 
   3.961590191832881*^9}, {3.961594443874341*^9, 3.961594444630061*^9}, 
   3.961595796601663*^9, 3.9615969307723627`*^9, 3.961652752261001*^9},
 CellLabel->
  "In[192]:=",ExpressionUUID->"949ddba4-8fe6-4203-8926-4084c7cf79ef"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "3", "1"},
     {"1", "5", "1"},
     {"2", "4", "1"},
     {"3", "5", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.961652752524539*^9, 3.961652769780465*^9}, 
   3.961907855248691*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"cf66b108-5d27-4821-8f89-e868f6999748"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dynamic", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"g00", "//", "N"}], ",", "nn", ",", "st"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbe", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Epsilon]", "=", 
       RowBox[{"1", "/", 
        RowBox[{"10", "^", 
         RowBox[{"(", "20", ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], "=", "st"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]00", "=", 
       RowBox[{"0", 
        FractionBox["1", "4"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"g00", "=", 
       RowBox[{"nn", "/", "40000"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t400", "=", 
       RowBox[{
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[CapitalDelta]", "2"], "-", "3"}], ")"}]}], "/.", 
        
        RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]00"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"u400", "=", 
       RowBox[{"u4", "/.", 
        RowBox[{
         RowBox[{"Solveg0U3Z", "[", 
          RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "[", 
         RowBox[{"[", "sol", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"u300", "=", 
       RowBox[{
        FractionBox["1", "10"], " ", "\[ImaginaryI]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z100", "=", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", " ", "\[Pi]", " ", "n1"}], 
          RowBox[{"Leff", "+", "2"}]], "]"}], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], "/", 
          RowBox[{"10", "^", "20"}]}], "]"}]}]}], ";", 
      RowBox[{"z200", "=", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", " ", "\[Pi]", " ", "n2"}], 
          RowBox[{"Leff", "+", "2"}]], "]"}], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], "/", 
          RowBox[{"10", "^", "20"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"z300", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "z100"}]}], ";", 
      RowBox[{"z400", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "z200"}]}], ";", "\[IndentingNewLine]", 
      "Iterate", ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"st", ",", "g00", ",", "Energy"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "1", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"st", ",", "states"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.961592492558362*^9, 3.961592497639236*^9}, 
   3.9615926955244617`*^9, {3.961592844802864*^9, 3.9615928539130993`*^9}, {
   3.9615930202753067`*^9, 3.961593037029026*^9}, {3.961593160860304*^9, 
   3.9615931673353233`*^9}, {3.961593204662655*^9, 3.9615932049891644`*^9}, {
   3.961593243593943*^9, 3.961593243779169*^9}, {3.9615937230627403`*^9, 
   3.9615937387903223`*^9}, 3.9615937706148643`*^9, {3.961594117471249*^9, 
   3.961594122648785*^9}, {3.961594314120417*^9, 3.961594319807673*^9}, {
   3.961594473392001*^9, 3.961594475156478*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"f976b249-51c4-4d4a-8880-60e5f14025f6"],

Cell[BoxData[
 FormBox[
  DynamicBox[ToBoxes[{
     N[$CellContext`g00], $CellContext`nn, $CellContext`st}, TraditionalForm],
   
   ImageSizeCache->{118.912109375, {1.98046875, 8.93115234375}}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9619078553117123`*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"11f5bf11-0d81-4f8f-b68c-83cf72a51fc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Grid", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ttb", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"StateID", ",", "Blue", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Small g Expansion\>\"", ",", "Blue", ",", "Bold"}], 
           "]"}]}], "}"}], "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e1", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e2", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "26"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e0", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"1", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"\[CapitalDelta]g", "[", 
              RowBox[{"tt", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "=", 
             RowBox[{"N", "[", 
              RowBox[{"e1", ",", "25"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"tt", ",", 
           RowBox[{"tbe", "\[Transpose]"}]}], "}"}]}], "]"}]}], "//", 
      "Chop"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "All"}], ",", 
    RowBox[{"Alignment", "->", "Left"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Labeled", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"\"\<\[CapitalDelta]=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"\[CapitalDelta]00", "//", "N"}], "]"}], "<>", "\"\<, L=\>\"", 
      "<>", 
      RowBox[{"ToString", "[", "L", "]"}]}], ",", "Bold", ",", "Red"}], "]"}],
    ",", "Top"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9615772934411497`*^9, 3.961577319095813*^9}, {
  3.961587960052506*^9, 3.961587960791636*^9}, {3.9615947416244717`*^9, 
  3.961594742904023*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"181cba78-d356-49f3-8609-f3e5fa1840b1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TagBox[
     GridBox[{{
        StyleBox["StateID", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False], 
        StyleBox["\"Small g Expansion\"", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"3.46410161513775458705489268235024379496`25.", " ", "g"}],
            "+", 
           RowBox[{"7.24196240746593745889647019537226226184`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"86.06097968196061714100127477865104884824`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "4"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 4, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          3.46410161513775458705489268235024379496`25., 
           7.24196240746593745889647019537226226184`25., \
-86.06097968196061714100127477865104884824`25.}, 1, 4, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"4.30321503701362501644142746594774118102`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "4"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 4, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-4.30321503701362501644142746594774118102`25.}, 2, 4, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"11.09035488895912495067563687817115839602`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "4"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 4, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          11.09035488895912495067563687817115839602`25.}, 2, 4, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "5", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"3.46410161513775458705489268345524658697`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"7.24196240746593745889645680235462699082`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"86.06097968196061713833654209976366380229`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "4"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 4, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-3.46410161513775458705489268345524658697`25., 
           7.24196240746593745889645680235462699082`25., 
           86.06097968196061713833654209976366380229`25.}, 1, 4, 1], Editable -> 
         False]}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> 
      False, GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> {{True}}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
    StyleBox["\"\[CapitalDelta]=0., L=2\"", Bold, 
     RGBColor[1, 0, 0], StripOnInput -> False]},
   "Labeled",
   DisplayFunction->(FormBox[
     GridBox[{{
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {2, 1}], TraditionalForm]& ),
   InterpretationFunction->(RowBox[{"Labeled", "[", 
      RowBox[{#, ",", #2, ",", "Top", ",", 
        RowBox[{"{", "}"}]}], "]"}]& )], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.961576252490329*^9, 3.961577381443756*^9, 3.961577993789239*^9, 
   3.961588023310783*^9, 3.961591234450279*^9, {3.961592599051499*^9, 
   3.961592604970536*^9}, 3.961592807210656*^9, 3.961593347725971*^9, 
   3.9615942359004383`*^9, 3.961594431680223*^9, {3.961594689670892*^9, 
   3.96159469496467*^9}, 3.961594744961349*^9, {3.9615960852153263`*^9, 
   3.9615960931722813`*^9}, 3.9619080714791803`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"45126ec1-b76b-43f6-b320-e23f7308d227"]
}, Open  ]],

Cell["We can guess the analytic form of the result above", "Text",
 CellChangeTimes->{
  3.961908355816504*^9},ExpressionUUID->"a4c2fdb1-16ed-45d1-acdf-\
e4ffe7f16373"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", "3", "]"}], "g"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"20", " ", 
            FractionBox[
             RowBox[{"Log", "[", "4", "]"}], "3"]}]}], ")"}], 
         SuperscriptBox["g", "2"]}]}], ",", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", "3", "]"}], "g"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"20", " ", 
              FractionBox[
               RowBox[{"Log", "[", "4", "]"}], "3"]}]}], ")"}], 
           SuperscriptBox["g", "2"]}]}], ",", "g", ",", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "20"}], "]"}], "&"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"8", " ", 
           FractionBox[
            RowBox[{"Log", "[", "4", "]"}], "3"]}]}], ")"}], 
        SuperscriptBox["g", "2"]}], ",", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"8", " ", 
             FractionBox[
              RowBox[{"Log", "[", "4", "]"}], "3"]}]}], ")"}], 
          SuperscriptBox["g", "2"]}], ",", "20"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", "4", "]"}], 
        SuperscriptBox["g", "2"]}], ",", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "4", "]"}], 
          SuperscriptBox["g", "2"]}], ",", "20"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Sqrt", "[", "3", "]"}], "g"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"20", " ", 
            FractionBox[
             RowBox[{"Log", "[", "4", "]"}], "3"]}]}], ")"}], 
         SuperscriptBox["g", "2"]}]}], ",", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"Sqrt", "[", "3", "]"}], "g"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"20", " ", 
              FractionBox[
               RowBox[{"Log", "[", "4", "]"}], "3"]}]}], ")"}], 
           SuperscriptBox["g", "2"]}]}], ",", "20"}], "]"}]}], "}"}]}], "}"}],
    ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9619078759127693`*^9, 3.961907947549191*^9}, {
  3.961908101956068*^9, 3.961908197096016*^9}, {3.961908245617484*^9, 
  3.961908337401211*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"90c58ad8-5658-433d-a369-077915c0e895"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "3"}], "}"}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", 
            RowBox[{"log", "(", "4", ")"}]}], "3"], "-", "2"}], ")"}]}], "+", 
       
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", "g"}]}], 
      RowBox[{
       RowBox[{"7.24196240746593745889642828610902090768`19.60679392470744", " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
       "3.46410161513775458705489268301174473388`19.82390874094432", " ", 
        "g"}]}]},
     {
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "3"}], "}"}], 
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"log", "(", "4", ")"}]}], "3"], "-", "8"}], ")"}]}], 
      RowBox[{
       RowBox[{
       "-", "4.30321503701362501644142868555639163693`19.47653423266035"}], " ", 
       SuperscriptBox["g", "2"]}]},
     {
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "3"}], "}"}], 
      RowBox[{"8", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"log", "(", "4", ")"}]}], 
      RowBox[{"11.09035488895912495067571394333082508922`19.76413144171473", " ", 
       SuperscriptBox["g", "2"]}]},
     {
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "3"}], "}"}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", 
            RowBox[{"log", "(", "4", ")"}]}], "3"], "-", "2"}], ")"}]}], "-", 
       
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", "g"}]}], 
      RowBox[{
       RowBox[{"7.24196240746593745889642828610902090768`19.60679392470744", " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
       "3.46410161513775458705489268301174473388`19.82390874094432", " ", 
        "g"}]}]}
    },
    AutoDelete->False,
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9619080921508303`*^9, 3.9619081220893393`*^9}, {
   3.961908160258604*^9, 3.961908197707116*^9}, {3.961908277024364*^9, 
   3.961908282790152*^9}, 3.961908338089226*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"8316680b-9324-4602-94b9-8749649a50c1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "L=3, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "3"], "\[NotEqual]", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6b7a2745-ab22-4130-9387-46004676aa31"],
 " "
}], "Section",
 CellChangeTimes->{{3.961577749537717*^9, 3.9615777908282013`*^9}, {
  3.961585661191186*^9, 3.9615856645878468`*^9}, {3.961596237921445*^9, 
  3.9615962480764923`*^9}, {3.961653223968273*^9, 
  3.961653224047579*^9}},ExpressionUUID->"5de5bfc6-9708-4709-b1f0-\
593f5eee19c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", "3"}], ";", 
  RowBox[{"\[CapitalDelta]00", "=", "0"}], ";", 
  RowBox[{"u3Zero", "=", "False"}], ";"}]], "Input",
 CellChangeTimes->{{3.961577753889464*^9, 3.9615777950894947`*^9}, {
  3.961577850268364*^9, 3.961577855435608*^9}, {3.9615879049294577`*^9, 
  3.961587905029333*^9}, {3.9615956176262007`*^9, 3.961595623005904*^9}, {
  3.9615957548807383`*^9, 3.961595759179894*^9}, {3.961652575700992*^9, 
  3.9616525795966988`*^9}, {3.961653226663825*^9, 3.9616532267186527`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"4db5980f-cfcf-4d63-9389-73307c4079c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "All", " ", "States"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"states", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n1", ",", "1", ",", 
           RowBox[{"L", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n2", ",", 
           RowBox[{"n1", "+", "2"}], ",", 
           RowBox[{"L", "+", "1"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sol", ",", 
           RowBox[{
            RowBox[{"Solveg0U3NZ", "[", 
             RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "//", 
            "Length"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", "1"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9615777991158247`*^9, 3.961577843017376*^9}, {
   3.961589175469944*^9, 3.96158917758013*^9}, {3.961595748387136*^9, 
   3.9615957510827007`*^9}, 3.9615969265983133`*^9, {3.961652619352209*^9, 
   3.9616526212562*^9}, 3.9616530083377457`*^9},
 CellLabel->
  "In[277]:=",ExpressionUUID->"63a3c226-089b-40f4-b842-e6db45bd281a"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "3", "1"},
     {"2", "4", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.961654084905767*^9, 3.9619083818655252`*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"40156fc9-1441-491b-bd49-244739534a95"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tbe", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], "=", "st"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"g00", "=", 
         RowBox[{"kk", "/", "80000"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u300", ",", "u400", ",", "t400"}], "}"}], "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"u3", ",", "u4", ",", "t4"}], "}"}], "/.", 
            RowBox[{
             RowBox[{"Solveg0U3NZ", "[", 
              RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "[", 
             RowBox[{"[", "sol", "]"}], "]"}]}], ",", "WP"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"z100", "=", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"I", " ", "\[Pi]", " ", "n1"}], 
            RowBox[{"L", "+", "2"}]], "]"}]}]}], ";", 
        RowBox[{"z200", "=", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"I", " ", "\[Pi]", " ", "n2"}], 
            RowBox[{"L", "+", "2"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"z300", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "z100"}]}], ";", 
        RowBox[{"z400", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "z200"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"NotebookDelete", "[", "ptm", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ptm", "=", 
         RowBox[{"PrintTemporary", "[", 
          RowBox[{"{", 
           RowBox[{"st", ",", "kk", ",", 
            RowBox[{"\[CapitalDelta]00", "//", "N"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "Iterate", ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"st", ",", "g00", ",", "Energy"}], "}"}]}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"st", ",", "states"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", 
       RowBox[{"Range", "[", "30", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9615772129975863`*^9, 3.961577239992867*^9}, {
  3.961577511939741*^9, 3.96157751503623*^9}, {3.961577859699258*^9, 
  3.9615778599438972`*^9}, {3.961595169946659*^9, 3.961595213390695*^9}, {
  3.961595259846192*^9, 3.961595269705702*^9}, {3.961908379516362*^9, 
  3.961908380027722*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"f8339b7b-9ecc-462f-9617-b38330088af8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Grid", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ttb", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"StateID", ",", "Blue", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<small g expansion\>\"", ",", "Blue", ",", "Bold"}], 
           "]"}]}], "}"}], "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e1", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e2", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "26"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e0", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"1", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"\[CapitalDelta]g", "[", 
              RowBox[{"tt", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "=", 
             RowBox[{"N", "[", 
              RowBox[{"e1", ",", "25"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"tt", ",", 
           RowBox[{"tbe", "\[Transpose]"}]}], "}"}]}], "]"}]}], "//", 
      "Chop"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "All"}], ",", 
    RowBox[{"Alignment", "->", "Left"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Labeled", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"\"\<\[CapitalDelta]=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"\[CapitalDelta]00", "//", "N"}], "]"}], "<>", "\"\<, L=\>\"", 
      "<>", 
      RowBox[{"ToString", "[", "L", "]"}]}], ",", "Bold", ",", "Red"}], "]"}],
    ",", "Top"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9615772934411497`*^9, 3.961577319095813*^9}, {
  3.961587960052506*^9, 3.961587960791636*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"ebcbed0d-3a68-4a01-a410-804e20957f0b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TagBox[
     GridBox[{{
        StyleBox["StateID", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False], 
        StyleBox["\"small g expansion\"", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"2.00000000000000000000000000018443562194`25.", " ", "g"}],
            "-", 
           RowBox[{"20.9096451110408750493243091534725631277`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"25.42026373260709425582376679391696638335`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"178.05231308128208250456890369133257262339`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "5"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 5, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          2.00000000000000000000000000018443562194`25., \
-20.9096451110408750493243091534725631277`25., 
           25.42026373260709425582376679391696638335`25., \
-178.05231308128208250456890369133257262339`25.}, 1, 5, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"2.00000000000000000000000000006404109009`25.", " ", 
               "g"}]}], "-", 
           RowBox[{"20.90964511104087504932427802205480493953`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"25.42026373260709425470742671133669612836`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"178.05231308128196722527364807624397087476`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "5"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 5, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-2.00000000000000000000000000006404109009`25., \
-20.90964511104087504932427802205480493953`25., \
-25.42026373260709425470742671133669612836`25., \
-178.05231308128196722527364807624397087476`25.}, 1, 5, 1], Editable -> 
         False]}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> 
      False, GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> {{True}}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
    StyleBox["\"\[CapitalDelta]=0., L=3\"", Bold, 
     RGBColor[1, 0, 0], StripOnInput -> False]},
   "Labeled",
   DisplayFunction->(FormBox[
     GridBox[{{
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {2, 1}], TraditionalForm]& ),
   InterpretationFunction->(RowBox[{"Labeled", "[", 
      RowBox[{#, ",", #2, ",", "Top", ",", 
        RowBox[{"{", "}"}]}], "]"}]& )], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.961576252490329*^9, 3.961577381443756*^9, 3.961577993789239*^9, 
   3.961588023310783*^9, {3.961588984546417*^9, 3.9615889877585373`*^9}, {
   3.9615955996422777`*^9, 3.961595601734906*^9}, 3.961653162798991*^9, 
   3.961654268582169*^9, 3.961908522263156*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"541557ad-9873-4550-a7ab-d5b20be4b10f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "L=3, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "3"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "75c0fb60-6244-44a4-81ab-0916989736e6"],
 " "
}], "Section",
 CellChangeTimes->{{3.961577749537717*^9, 3.9615777908282013`*^9}, {
  3.961585661191186*^9, 3.9615856645878468`*^9}, {3.961588549337255*^9, 
  3.961588553695087*^9}, {3.961596250659265*^9, 3.961596258340807*^9}, {
  3.961653296958151*^9, 
  3.9616532970892067`*^9}},ExpressionUUID->"678fad8b-0d06-4bcc-9f70-\
8318ec8101eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "=", "3"}], ";", 
   RowBox[{"\[CapitalDelta]00", "=", "0"}], ";", 
   RowBox[{"Leff", "=", 
    RowBox[{"L", "+", "2"}]}], ";", 
   RowBox[{"u3Zero", "=", "True"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Please", " ", 
    RowBox[{"rerun", " ", "'"}], 
    RowBox[{"Code", "'"}], " ", "if", " ", "u3Zero", " ", "was", " ", 
    "changed"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.961577753889464*^9, 3.9615777950894947`*^9}, {
  3.961577850268364*^9, 3.961577855435608*^9}, {3.9615879049294577`*^9, 
  3.961587905029333*^9}, {3.961588747231675*^9, 3.961588749276628*^9}, {
  3.961595772585382*^9, 3.961595801889419*^9}, {3.9616530343871603`*^9, 
  3.961653070856526*^9}, {3.961653298540567*^9, 3.961653298604342*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"ddc42bbc-599d-4355-bf65-e4478496e0ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "All", " ", "States"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"states", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n1", ",", "1", ",", 
           RowBox[{"Leff", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n2", ",", 
           RowBox[{"n1", "+", "2"}], ",", 
           RowBox[{"Leff", "+", "1"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sol", ",", 
           RowBox[{
            RowBox[{"Solveg0U3Z", "[", 
             RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "//", 
            "Length"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", "1"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9615777991158247`*^9, 3.961577843017376*^9}, 
   3.961588557761013*^9, {3.961588745433434*^9, 3.961588758750988*^9}, {
   3.961589275249086*^9, 3.961589277219225*^9}, {3.961590190179043*^9, 
   3.961590191832881*^9}, {3.961594443874341*^9, 3.961594444630061*^9}, 
   3.961595796601663*^9, 3.9615969307723627`*^9, 3.961652752261001*^9},
 CellLabel->
  "In[353]:=",ExpressionUUID->"ca5591b0-7161-4c80-b2d4-656f298cfb74"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "3", "1"},
     {"1", "5", "1"},
     {"2", "4", "1"},
     {"2", "6", "1"},
     {"3", "5", "1"},
     {"4", "6", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.961652752524539*^9, 3.961652769780465*^9}, 
   3.961653312570198*^9, 3.961654313182604*^9, 3.961908579767232*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"5823e528-20ac-4f79-a941-4007d7411227"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dynamic", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"g00", "//", "N"}], ",", "nn", ",", "st"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbe", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Epsilon]", "=", 
       RowBox[{"1", "/", 
        RowBox[{"10", "^", 
         RowBox[{"(", "20", ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], "=", "st"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]00", "=", 
       RowBox[{"0", 
        FractionBox["1", "4"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"g00", "=", 
       RowBox[{"nn", "/", "40000"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t400", "=", 
       RowBox[{
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[CapitalDelta]", "2"], "-", "3"}], ")"}]}], "/.", 
        
        RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]00"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"u400", "=", 
       RowBox[{"u4", "/.", 
        RowBox[{
         RowBox[{"Solveg0U3Z", "[", 
          RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "[", 
         RowBox[{"[", "sol", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"u300", "=", 
       RowBox[{
        FractionBox["1", "10"], " ", "\[ImaginaryI]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z100", "=", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", " ", "\[Pi]", " ", "n1"}], 
          RowBox[{"Leff", "+", "2"}]], "]"}], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], "/", 
          RowBox[{"10", "^", "20"}]}], "]"}]}]}], ";", 
      RowBox[{"z200", "=", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", " ", "\[Pi]", " ", "n2"}], 
          RowBox[{"Leff", "+", "2"}]], "]"}], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], "/", 
          RowBox[{"10", "^", "20"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"z300", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "z100"}]}], ";", 
      RowBox[{"z400", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "z200"}]}], ";", "\[IndentingNewLine]", 
      "Iterate", ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"st", ",", "g00", ",", "Energy"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "1", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"st", ",", "states"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.961592492558362*^9, 3.961592497639236*^9}, 
   3.9615926955244617`*^9, {3.961592844802864*^9, 3.9615928539130993`*^9}, {
   3.9615930202753067`*^9, 3.961593037029026*^9}, {3.961593160860304*^9, 
   3.9615931673353233`*^9}, {3.961593204662655*^9, 3.9615932049891644`*^9}, {
   3.961593243593943*^9, 3.961593243779169*^9}, {3.9615937230627403`*^9, 
   3.9615937387903223`*^9}, 3.9615937706148643`*^9, {3.961594117471249*^9, 
   3.961594122648785*^9}, {3.961594314120417*^9, 3.961594319807673*^9}, {
   3.961594473392001*^9, 3.961594475156478*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"b9945e47-6a8c-4613-bc3e-f19541684b17"],

Cell[BoxData[
 FormBox[
  DynamicBox[ToBoxes[{
     N[$CellContext`g00], $CellContext`nn, $CellContext`st}, TraditionalForm],
   
   ImageSizeCache->{118.912109375, {1.98046875, 8.93115234375}}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9619085798336687`*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"eef5aa6f-a982-40c1-95fe-dff9e3cef6fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Grid", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ttb", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"StateID", ",", "Blue", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Small g Expansion\>\"", ",", "Blue", ",", "Bold"}], 
           "]"}]}], "}"}], "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e1", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e2", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "26"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e0", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"1", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"\[CapitalDelta]g", "[", 
              RowBox[{"tt", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "=", 
             RowBox[{"N", "[", 
              RowBox[{"e1", ",", "25"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"tt", ",", 
           RowBox[{"tbe", "\[Transpose]"}]}], "}"}]}], "]"}]}], "//", 
      "Chop"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "All"}], ",", 
    RowBox[{"Alignment", "->", "Left"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Labeled", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"\"\<\[CapitalDelta]=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"\[CapitalDelta]00", "//", "N"}], "]"}], "<>", "\"\<, L=\>\"", 
      "<>", 
      RowBox[{"ToString", "[", "L", "]"}]}], ",", "Bold", ",", "Red"}], "]"}],
    ",", "Top"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9615772934411497`*^9, 3.961577319095813*^9}, {
  3.961587960052506*^9, 3.961587960791636*^9}, {3.9615947416244717`*^9, 
  3.961594742904023*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"a9a6d5ab-15d0-4d2b-a732-1788aae1491d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TagBox[
     GridBox[{{
        StyleBox["StateID", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False], 
        StyleBox["\"Small g Expansion\"", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"4.49395920743493412210001953536948710308`25.", " ", "g"}],
            "+", 
           RowBox[{"4.42225246369975289442937350080788511126`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"62.3439190374840087725616904778425535331`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"327.63218400882207660354920633595734316903`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "5"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 5, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          4.49395920743493412210001953536948710308`25., 
           4.42225246369975289442937350080788511126`25., \
-62.3439190374840087725616904778425535331`25., 
           327.63218400882207660354920633595734316903`25.}, 1, 5, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"1.109916264174742382844389741976554822`25.", " ", "g"}], 
           "+", 
           RowBox[{"0.72173479721054210918170471889907345577`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"6.48766920756588681621574061180006214373`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"53.02063221978542580843279831611524720345`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "5"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 5, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          1.109916264174742382844389741976554822`25., 
           0.72173479721054210918170471889907345577`25., \
-6.48766920756588681621574061180006214373`25., \
-53.02063221978542580843279831611524720345`25.}, 1, 5, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"1.60387547160967650494440927679757316864`25.", " ", "g"}],
            "+", 
           RowBox[{"9.03672251700795489774047296380343064346`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"30.25185197765698984425407887996308933409`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"273.99179535543021624699819503600232802832`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "5"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 5, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          1.60387547160967650494440927679757316864`25., 
           9.03672251700795489774047296380343064346`25., \
-30.25185197765698984425407887996308933409`25., \
-273.99179535543021624699819503600232802832`25.}, 1, 5, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "6", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"1.10991626417474238284438974183129633706`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"0.72173479721054210918169066888636053705`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"6.4876692075658868165752889803965353895`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"53.0206322197854397720757199192204672016`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "5"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 5, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-1.10991626417474238284438974183129633706`25., 
           0.72173479721054210918169066888636053705`25., 
           6.4876692075658868165752889803965353895`25., \
-53.0206322197854397720757199192204672016`25.}, 1, 5, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "5", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"1.6038754716096765049444092774033208194`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"9.0367225170079548977403535039876845089`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"30.25185197765698984273418452598549220451`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"273.99179535543033387117310286254740205124`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "5"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 5, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-1.6038754716096765049444092774033208194`25., 
           9.0367225170079548977403535039876845089`25., 
           30.25185197765698984273418452598549220451`25., \
-273.99179535543033387117310286254740205124`25.}, 1, 5, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"4", ",", "6", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"4.49395920743493412210001953561953417198`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"4.42225246369975289442930648656679254272`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"62.34391903748400877194353965246715090244`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"327.63218400882201097331613449407476728343`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "5"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 5, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-4.49395920743493412210001953561953417198`25., 
           4.42225246369975289442930648656679254272`25., 
           62.34391903748400877194353965246715090244`25., 
           327.63218400882201097331613449407476728343`25.}, 1, 5, 1], 
         Editable -> False]}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
      AutoDelete -> False, 
      GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> {{True}}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
    StyleBox["\"\[CapitalDelta]=0., L=3\"", Bold, 
     RGBColor[1, 0, 0], StripOnInput -> False]},
   "Labeled",
   DisplayFunction->(FormBox[
     GridBox[{{
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {2, 1}], TraditionalForm]& ),
   InterpretationFunction->(RowBox[{"Labeled", "[", 
      RowBox[{#, ",", #2, ",", "Top", ",", 
        RowBox[{"{", "}"}]}], "]"}]& )], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.961576252490329*^9, 3.961577381443756*^9, 3.961577993789239*^9, 
   3.961588023310783*^9, 3.961591234450279*^9, {3.961592599051499*^9, 
   3.961592604970536*^9}, 3.961592807210656*^9, 3.961593347725971*^9, 
   3.9615942359004383`*^9, 3.961594431680223*^9, {3.961594689670892*^9, 
   3.96159469496467*^9}, 3.961594744961349*^9, {3.9615960852153263`*^9, 
   3.9615960931722813`*^9}, 3.961654687730021*^9, 3.9619089094389677`*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"9bb4d192-6f08-4be4-be6d-595ca69376d5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "L=4 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "3"], "\[NotEqual]", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1d0df536-6cc6-48f3-8ee6-889a56e906a1"],
 " "
}], "Section",
 CellChangeTimes->{{3.961577749537717*^9, 3.9615777908282013`*^9}, {
   3.961577882780764*^9, 3.96157788285177*^9}, 3.961587877715288*^9, {
   3.961596263540962*^9, 
   3.96159627033407*^9}},ExpressionUUID->"aae28f31-4651-4e09-94f8-\
cf6ecb52296d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "=", "4"}], ";", 
   RowBox[{"\[CapitalDelta]00", "=", "0"}], ";", 
   RowBox[{"u3Zero", "=", "False"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Please", " ", 
    RowBox[{"rerun", " ", "'"}], 
    RowBox[{"Code", "'"}], " ", "if", " ", "u3Zero", " ", "was", " ", 
    "changed"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.961577753889464*^9, 3.9615777950894947`*^9}, {
  3.961577850268364*^9, 3.961577855435608*^9}, {3.961578006892563*^9, 
  3.961578006939268*^9}, {3.9615880509823723`*^9, 3.961588051121711*^9}, {
  3.961595895410357*^9, 3.9615958989068193`*^9}, {3.9615963481023083`*^9, 
  3.961596352963662*^9}, {3.9616530971311703`*^9, 3.9616531020967827`*^9}},
 CellLabel->
  "In[1786]:=",ExpressionUUID->"13098c8f-df03-4941-ad5e-9a457844c8eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "All", " ", "States"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"states", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n1", ",", "1", ",", 
            RowBox[{"L", "+", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n2", ",", 
            RowBox[{"n1", "+", "2"}], ",", 
            RowBox[{"L", "+", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"sol", ",", 
            RowBox[{
             RowBox[{"Solveg0U3NZ", "[", 
              RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "//", 
             "Length"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", "1"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9615777991158247`*^9, 3.961577843017376*^9}, {
   3.961581882637802*^9, 3.961581884396813*^9}, {3.96158467149818*^9, 
   3.961584674188388*^9}, {3.961584742816269*^9, 3.961584742847788*^9}, 
   3.961585682286539*^9, 3.961596172511114*^9, 3.9615969345907803`*^9},
 CellLabel->
  "In[1858]:=",ExpressionUUID->"7fd2ce5f-4236-4bfd-a338-427ef17882bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tbe", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], "=", "st"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"g00", "=", 
         RowBox[{"kk", "/", "80000"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u300", ",", "u400", ",", "t400"}], "}"}], "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"u3", ",", "u4", ",", "t4"}], "}"}], "/.", 
            RowBox[{
             RowBox[{"Solveg0U3NZ", "[", 
              RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "[", 
             RowBox[{"[", "sol", "]"}], "]"}]}], ",", "WP"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"z100", "=", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"I", " ", "\[Pi]", " ", "n1"}], 
            RowBox[{"L", "+", "2"}]], "]"}]}]}], ";", 
        RowBox[{"z200", "=", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"I", " ", "\[Pi]", " ", "n2"}], 
            RowBox[{"L", "+", "2"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"z300", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "z100"}]}], ";", 
        RowBox[{"z400", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "z200"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"NotebookDelete", "[", "ptm", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ptm", "=", 
         RowBox[{"PrintTemporary", "[", 
          RowBox[{"{", 
           RowBox[{"st", ",", "kk", ",", 
            RowBox[{"\[CapitalDelta]00", "//", "N"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "Iterate", ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"st", ",", "g00", ",", "Energy"}], "}"}]}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"st", ",", "states"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", 
       RowBox[{"Range", "[", "30", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9615772129975863`*^9, 3.961577239992867*^9}, {
  3.961577511939741*^9, 3.96157751503623*^9}, {3.961577859699258*^9, 
  3.9615778599438972`*^9}, {3.9615804137841053`*^9, 3.96158044904*^9}, {
  3.961580503663659*^9, 3.961580504766843*^9}, {3.9615870441467857`*^9, 
  3.961587050696072*^9}},
 CellLabel->
  "In[1859]:=",ExpressionUUID->"2391659c-e533-4718-9336-7bca69d1e659"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Grid", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ttb", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"StateID", ",", "Blue", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<small g expansion\>\"", ",", "Blue", ",", "Bold"}], 
           "]"}]}], "}"}], "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e1", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e2", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "26"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e0", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"1", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"\[CapitalDelta]g", "[", 
              RowBox[{"tt", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "=", 
             RowBox[{"N", "[", 
              RowBox[{"e1", ",", "25"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"tt", ",", 
           RowBox[{"tbe", "\[Transpose]"}]}], "}"}]}], "]"}]}], "//", 
      "Chop"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "All"}], ",", 
    RowBox[{"Alignment", "->", "Left"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Labeled", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"\"\<\[CapitalDelta]=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"\[CapitalDelta]00", "//", "N"}], "]"}], "<>", "\"\<, L=\>\"", 
      "<>", 
      RowBox[{"ToString", "[", "L", "]"}], 
      "<>", "\"\<, \!\(\*SubscriptBox[\(u\), \(3\)]\) non-zero states\>\""}], 
     ",", "Bold", ",", "Red"}], "]"}], ",", "Top"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9615772934411497`*^9, 3.961577319095813*^9}},
 CellLabel->
  "In[1860]:=",ExpressionUUID->"879db537-ebc4-4a87-a34f-4423050b4eec"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TagBox[
     GridBox[{{
        StyleBox["StateID", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False], 
        StyleBox["\"small g expansion\"", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"3.46410161513775458705489268239406629556`25.", " ", "g"}],
            "-", 
           RowBox[{"25.34179268689568941950193881231653768911`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"47.3878433549220542239091521014097716015`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"602.78803895819215669115785887537568383471`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"12417.04817573647955128206757398194796579212`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          3.46410161513775458705489268239406629556`25., \
-25.34179268689568941950193881231653768911`25., 
           47.3878433549220542239091521014097716015`25., \
-602.78803895819215669115785887537568383471`25., 
           12417.04817573647955128206757398194796579212`25.}, 1, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"3.46410161513775458705489268296177510257`25.", " ", "g"}],
            "+", 
           RowBox[{"0.10910324981293790789046082425794324403`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"21.41341587366072080484564179434058061675`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"105.71364350715682734878136320251616741067`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"480.9461174845827055019297857152769970478`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          3.46410161513775458705489268296177510257`25., 
           0.10910324981293790789046082425794324403`25., \
-21.41341587366072080484564179434058061675`25., \
-105.71364350715682734878136320251616741067`25., 
           480.9461174845827055019297857152769970478`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "3"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"3.46410161513775458705489268301402540794`25.", " ", "g"}],
            "-", 
           RowBox[{"15.69767334051943611169915297829567840137`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"10.52001586612108555646544592759967216912`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"63.53845073866605302609123819319242893317`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"2782.72007737076367960925516398097920713653`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          3.46410161513775458705489268301402540794`25., \
-15.69767334051943611169915297829567840137`25., 
           10.52001586612108555646544592759967216912`25., \
-63.53845073866605302609123819319242893317`25., 
           2782.72007737076367960925516398097920713653`25.}, 1, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"18.97055096120852608784604648285415391122`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "-", 
           RowBox[{"293.04825485266159769518160799451283762326`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-18.97055096120852608784604648285415391122`25., 
           0, -293.04825485266159769518160799451283762326`25.}, 2, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "2"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"6.39821147763834970625575952316042243416`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "+", 
           RowBox[{"81.71362233745501488750087156105374077529`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-6.39821147763834970625575952316042243416`25., 0, 
           81.71362233745501488750087156105374077529`25.}, 2, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "3"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"10.16588267219399925522248005727098725712`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "-", 
           RowBox[{"51.98191282493626069704876380051216524185`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-10.16588267219399925522248005727098725712`25., 
           0, -51.98191282493626069704876380051216524185`25.}, 2, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"27.46553992879141053005400726059859295581`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "-", 
           RowBox[{"396.22888566219319766001449412982740015123`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-27.46553992879141053005400726059859295581`25., 
           0, -396.22888566219319766001449412982740015123`25.}, 2, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "2"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"2.27820815896336711260585940375555469524`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"183.35374792045562945285066507004131673561`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          2.27820815896336711260585940375555469524`25., 
           0, -183.35374792045562945285066507004131673561`25.}, 2, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "3"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"17.54160356329458173052471023470209824504`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "+", 
           RowBox[{"91.38461566030407067791112116927691931243`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-17.54160356329458173052471023470209824504`25., 0, 
           91.38461566030407067791112116927691931243`25.}, 2, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "5", ",", "1"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"3.46410161513775458705489268343533673448`25.", " ", 
               "g"}]}], "-", 
           RowBox[{"25.34179268689568941950196260090856336293`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"47.38784335492205423395661233688399579426`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"602.78803895819223959335495777269574426518`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"12417.04817575532647253586062214554418542479`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-3.46410161513775458705489268343533673448`25., \
-25.34179268689568941950196260090856336293`25., \
-47.38784335492205423395661233688399579426`25., \
-602.78803895819223959335495777269574426518`25., \
-12417.04817575532647253586062214554418542479`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "5", ",", "2"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"3.46410161513775458705489268299293861899`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"0.10910324981293790789045234478066441326`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"21.41341587366072080456047881323488998551`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"105.71364350715685766343940176369224830845`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"480.94611748508499024596268468843233306874`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-3.46410161513775458705489268299293861899`25., 
           0.10910324981293790789045234478066441326`25., 
           21.41341587366072080456047881323488998551`25., \
-105.71364350715685766343940176369224830845`25., \
-480.94611748508499024596268468843233306874`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "5", ",", "3"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"3.46410161513775458705489268301230669758`25.", " ", 
               "g"}]}], "-", 
           RowBox[{"15.69767334051943611169915264280037712263`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"10.52001586612108555645117035526017943111`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"63.5384507386660519265119216015339627821`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"2782.72007737074076175412200821879165824442`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-3.46410161513775458705489268301230669758`25., \
-15.69767334051943611169915264280037712263`25., \
-10.52001586612108555645117035526017943111`25., \
-63.5384507386660519265119216015339627821`25., \
-2782.72007737074076175412200821879165824442`25.}, 1, 6, 1], Editable -> 
         False]}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> 
      False, GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> {{True}}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
    StyleBox[
    "\"\[CapitalDelta]=0., L=4, \\!\\(\\*SubscriptBox[\\(u\\), \\(3\\)]\\) \
non-zero states\"", Bold, 
     RGBColor[1, 0, 0], StripOnInput -> False]},
   "Labeled",
   DisplayFunction->(FormBox[
     GridBox[{{
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {2, 1}], TraditionalForm]& ),
   InterpretationFunction->(RowBox[{"Labeled", "[", 
      RowBox[{#, ",", #2, ",", "Top", ",", 
        RowBox[{"{", "}"}]}], "]"}]& )], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.961576252490329*^9, 3.961577381443756*^9, 3.961581288688922*^9, 
   3.961582043161923*^9, 3.961583045930421*^9, {3.961584401391029*^9, 
   3.961584427526669*^9}, 3.961584613405542*^9, 3.961585070868105*^9, {
   3.96158709248313*^9, 3.9615871072182617`*^9}, {3.961596905388942*^9, 
   3.9615969065086117`*^9}, 3.961656218101194*^9},
 CellLabel->
  "Out[1861]=",ExpressionUUID->"30e525b6-25aa-41ee-b859-08cba36ffe77"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "L=4, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "3"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "2772d321-a7da-4e00-909c-bef3607985ab"],
 " "
}], "Section",
 CellChangeTimes->{{3.961577749537717*^9, 3.9615777908282013`*^9}, {
  3.961585661191186*^9, 3.9615856645878468`*^9}, {3.961588549337255*^9, 
  3.961588553695087*^9}, {3.961596250659265*^9, 3.961596258340807*^9}, {
  3.961596290165843*^9, 
  3.9615962906056128`*^9}},ExpressionUUID->"173d5a74-f2b0-4ef3-a1e8-\
862b2c29d7e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "4"}], ";", 
  RowBox[{"\[CapitalDelta]00", "=", "0"}], ";", 
  RowBox[{"Leff", "=", 
   RowBox[{"L", "+", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u3Zero", "=", "True"}], ";"}]}], "Input",
 CellChangeTimes->{{3.961577753889464*^9, 3.9615777950894947`*^9}, {
  3.961577850268364*^9, 3.961577855435608*^9}, {3.9615879049294577`*^9, 
  3.961587905029333*^9}, {3.961588747231675*^9, 3.961588749276628*^9}, {
  3.961595772585382*^9, 3.961595801889419*^9}, {3.961596292918157*^9, 
  3.961596293406384*^9}, {3.961596912640464*^9, 3.9615969138387623`*^9}},
 CellLabel->
  "In[1937]:=",ExpressionUUID->"1f1ca4fd-50e2-4428-a58c-a93b69fc43a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "All", " ", "States"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"states", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", 
           RowBox[{"sol", "+", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n1", ",", "1", ",", 
           RowBox[{"Leff", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n2", ",", 
           RowBox[{"n1", "+", "2"}], ",", 
           RowBox[{"Leff", "+", "1"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sol", ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Solveg0U3Z", "[", 
              RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "//", 
             "Length"}], ")"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
     "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9615777991158247`*^9, 3.961577843017376*^9}, 
   3.961588557761013*^9, {3.961588745433434*^9, 3.961588758750988*^9}, {
   3.961589275249086*^9, 3.961589277219225*^9}, {3.961590190179043*^9, 
   3.961590191832881*^9}, {3.961594443874341*^9, 3.961594444630061*^9}, 
   3.961595796601663*^9, {3.9615970297562304`*^9, 3.9615970461547203`*^9}},
 CellLabel->
  "In[2010]:=",ExpressionUUID->"22ca8ec1-060c-4d51-a519-0f8cee1c6965"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "3", "4"},
     {"1", "3", "5"},
     {"1", "5", "4"},
     {"1", "5", "5"},
     {"1", "7", "4"},
     {"1", "7", "5"},
     {"2", "4", "4"},
     {"2", "4", "5"},
     {"2", "6", "4"},
     {"2", "6", "5"},
     {"3", "5", "4"},
     {"3", "5", "5"},
     {"3", "7", "4"},
     {"3", "7", "5"},
     {"4", "6", "4"},
     {"4", "6", "5"},
     {"5", "7", "4"},
     {"5", "7", "5"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.96159579688794*^9, 3.9615958412803917`*^9}, {
   3.961596948153583*^9, 3.961596967528075*^9}, {3.9615970357416697`*^9, 
   3.961597046489991*^9}, {3.9615983922701883`*^9, 3.961598401707111*^9}, 
   3.961598581388235*^9, 3.9616509221136427`*^9, 3.9616608508966923`*^9},
 CellLabel->
  "Out[2010]=",ExpressionUUID->"291d88e3-b9fa-40ad-9b3c-8d6a7a382e98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dynamic", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"g00", "//", "N"}], ",", "nn", ",", "st"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbe", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Epsilon]", "=", 
       RowBox[{"1", "/", 
        RowBox[{"10", "^", 
         RowBox[{"(", "20", ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "sol"}], "}"}], "=", "st"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]00", "=", 
       RowBox[{"0", 
        FractionBox["1", "4"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"g00", "=", 
       RowBox[{"nn", "/", "40000"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t400", "=", 
       RowBox[{
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[CapitalDelta]", "2"], "-", "3"}], ")"}]}], "/.", 
        
        RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]00"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"u400", "=", 
       RowBox[{"u4", "/.", 
        RowBox[{
         RowBox[{"Solveg0U3Z", "[", 
          RowBox[{"\[CapitalDelta]00", ",", "L"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"sol", "-", "3"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"u300", "=", 
       RowBox[{
        FractionBox["1", "10"], " ", "\[ImaginaryI]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z100", "=", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", " ", "\[Pi]", " ", "n1"}], 
          RowBox[{"Leff", "+", "2"}]], "]"}], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], "/", 
          RowBox[{"10", "^", "20"}]}], "]"}]}]}], ";", 
      RowBox[{"z200", "=", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", " ", "\[Pi]", " ", "n2"}], 
          RowBox[{"Leff", "+", "2"}]], "]"}], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], "/", 
          RowBox[{"10", "^", "20"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"z300", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "z100"}]}], ";", 
      RowBox[{"z400", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "z200"}]}], ";", "\[IndentingNewLine]", 
      "Iterate", ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"st", ",", "g00", ",", "Energy"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "1", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"st", ",", "states"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.961592492558362*^9, 3.961592497639236*^9}, 
   3.9615926955244617`*^9, {3.961592844802864*^9, 3.9615928539130993`*^9}, {
   3.9615930202753067`*^9, 3.961593037029026*^9}, {3.961593160860304*^9, 
   3.9615931673353233`*^9}, {3.961593204662655*^9, 3.9615932049891644`*^9}, {
   3.961593243593943*^9, 3.961593243779169*^9}, {3.9615937230627403`*^9, 
   3.9615937387903223`*^9}, 3.9615937706148643`*^9, {3.961594117471249*^9, 
   3.961594122648785*^9}, {3.961594314120417*^9, 3.961594319807673*^9}, {
   3.961594473392001*^9, 3.961594475156478*^9}, {3.961597054807116*^9, 
   3.961597054883589*^9}},
 CellLabel->
  "In[2011]:=",ExpressionUUID->"ad4ed92b-0cd5-459a-9e42-f38cbb521508"],

Cell[BoxData[
 FormBox[
  DynamicBox[ToBoxes[{
     N[$CellContext`g00], $CellContext`nn, $CellContext`st}, TraditionalForm],
   
   ImageSizeCache->{86.0146484375, {1.98046875, 8.93115234375}}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.961593724182127*^9, 3.961593739208158*^9}, 
   3.9615937720626993`*^9, {3.9615940995122337`*^9, 3.961594123045165*^9}, 
   3.961594324232135*^9, {3.961594446694428*^9, 3.961594475668255*^9}, {
   3.9615957899156313`*^9, 3.961595813848489*^9}, 3.961595868956916*^9, {
   3.9615969481867456`*^9, 3.961596973856237*^9}, {3.9615970485744743`*^9, 
   3.961597055404827*^9}, 3.961598587307559*^9, 3.961650923809779*^9, 
   3.961660788951071*^9, 3.9616608515939703`*^9},
 CellLabel->
  "Out[2011]=",ExpressionUUID->"0f230f74-b841-4722-ade1-f74ffdd55550"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Grid", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ttb", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"StateID", ",", "Blue", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Small g Expansion\>\"", ",", "Blue", ",", "Bold"}], 
           "]"}]}], "}"}], "}"}], "~", "Join", "~", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e1", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e2", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "26"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e0", "=", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"tt", "\[Transpose]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "\[Transpose]"}], 
               ",", 
               RowBox[{"g", "^", 
                RowBox[{"Range", "[", 
                 RowBox[{"1", ",", "25"}], "]"}]}], ",", "g"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", 
               RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"\[CapitalDelta]g", "[", 
              RowBox[{"tt", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "=", 
             RowBox[{"N", "[", 
              RowBox[{"e1", ",", "25"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"tt", ",", 
           RowBox[{"tbe", "\[Transpose]"}]}], "}"}]}], "]"}]}], "//", 
      "Chop"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "All"}], ",", 
    RowBox[{"Alignment", "->", "Left"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Labeled", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"\"\<\[CapitalDelta]=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"\[CapitalDelta]00", "//", "N"}], "]"}], "<>", "\"\<, L=\>\"", 
      "<>", 
      RowBox[{"ToString", "[", "L", "]"}]}], ",", "Bold", ",", "Red"}], "]"}],
    ",", "Top"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9615772934411497`*^9, 3.961577319095813*^9}, {
  3.961587960052506*^9, 3.961587960791636*^9}, {3.9615947416244717`*^9, 
  3.961594742904023*^9}},
 CellLabel->
  "In[2013]:=",ExpressionUUID->"a8fe19f3-eb71-4cb8-986e-5b3e3cfea19d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TagBox[
     GridBox[{{
        StyleBox["StateID", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False], 
        StyleBox["\"Small g Expansion\"", 
         RGBColor[0, 0, 1], Bold, StripOnInput -> False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"5.22625185950550611142657269371356105628`25.", " ", "g"}],
            "+", 
           RowBox[{"2.78124542197935217174703032881726106078`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"42.27197617117889105175593367334584874503`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"237.90782617625957437842898497446564359724`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"2264.67744116769738684450694857250525190041`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          5.22625185950550611142657269371356105628`25., 
           2.78124542197935217174703032881726106078`25., \
-42.27197617117889105175593367334584874503`25., 
           237.90782617625957437842898497446564359724`25., \
-2264.67744116769738684450694857250525190041`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"5.22625185950550611142657269478482178879`25.", " ", "g"}],
            "-", 
           RowBox[{"1.69089053302022722107138595785088564439`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"88.82875931279169205610946641548921259234`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"888.400036446537516212042761693577713849`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"12292.02669455514398341885543056365952447246`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          5.22625185950550611142657269478482178879`25., \
-1.69089053302022722107138595785088564439`25., \
-88.82875931279169205610946641548921259234`25., 
           888.400036446537516212042761693577713849`25., \
-12292.02669455514398341885543056365952447246`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"2.16478440058478793759889282146030871938`25.", " ", "g"}],
            "+", 
           RowBox[{"2.78124542197935217174703098030881625759`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"13.54549708373334897741986254390090646747`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"20.40308843552123545728140218426372943624`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"2.42984802567990318659969837761517301651`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          2.16478440058478793759889282146030871938`25., 
           2.78124542197935217174703098030881625759`25., \
-13.54549708373334897741986254390090646747`25., \
-20.40308843552123545728140218426372943624`25., 
           2.42984802567990318659969837761517301651`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"2.16478440058478793759889282256597796498`25.", " ", "g"}],
            "-", 
           RowBox[{"1.69089053302022722107138752481777429146`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"32.98588669672402551820520512043850430431`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"117.14913269166164499934873688079548547423`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"1021.94885538891581999649202517114644890311`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          2.16478440058478793759889282256597796498`25., \
-1.69089053302022722107138752481777429146`25., \
-32.98588669672402551820520512043850430431`25., 
           117.14913269166164499934873688079548547423`25., \
-1021.94885538891581999649202517114644890311`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "7", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"3.09418222774338455111335130404549033937`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "+", 
           RowBox[{"5.29534362194861481846676076552997594671`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-3.09418222774338455111335130404549033937`25., 0, 
           5.29534362194861481846676076552997594671`25.}, 2, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"1", ",", "7", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"10.72859584291134327593059219625639630415`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "+", 
           RowBox[{"44.3827933233726944749555714207001101644`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-10.72859584291134327593059219625639630415`25., 0, 
           44.3827933233726944749555714207001101644`25.}, 2, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"2.82842712474619009760337744834262199212`25.", " ", "g"}],
            "+", 
           RowBox[{"6.93580015546923856121137725058488623666`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"34.09398253051091412077167216667128849136`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"96.02941671768651095060986135891908468214`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"448.65238557542418918985716461917998675581`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          2.82842712474619009760337744834262199212`25., 
           6.93580015546923856121137725058488623666`25., \
-34.09398253051091412077167216667128849136`25., \
-96.02941671768651095060986135891908468214`25., 
           448.65238557542418918985716461917998675581`25.}, 1, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"2.82842712474619009760337744764710771272`25.", " ", "g"}],
            "+", 
           RowBox[{"4.69973217796944886480224865163626040907`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"71.8972459575538990320938184868128471522`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"159.62931903924982287309434558889553740998`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"1801.55780367881313790634179259087779871452`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          2.82842712474619009760337744764710771272`25., 
           4.69973217796944886480224865163626040907`25., \
-71.8972459575538990320938184868128471522`25., 
           159.62931903924982287309434558889553740998`25., \
-1801.55780367881313790634179259087779871452`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "6", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"2.7812454219793521717470306234961239786`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"105.482108781403094748797414488462212504`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          2.7812454219793521717470306234961239786`25., 
           0, -105.482108781403094748797414488462212504`25.}, 2, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"2", ",", "6", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"1.69089053302022722107136781080849631177`25.", " ", 
               SuperscriptBox["g", "2"]}]}], "-", 
           RowBox[{"97.05546749999583751960994097001356611977`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           
           RowBox[{"9.410251167557433810626766105205231612834962187277`25.*^-\
10", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-1.69089053302022722107136781080849631177`25., 
           0, -97.05546749999583751960994097001356611977`25., 
           9.410251167557433810626766105205231612834962187277`25.*^-10}, 2, 6,
           1], Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "5", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"8.65667307170208889460743323112647581547`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"323.94913732220720789630793269478443627119`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           
           RowBox[{"3.875530007794232822040948077981898886167842834222`25.*^-\
10", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          8.65667307170208889460743323112647581547`25., 
           0, -323.94913732220720789630793269478443627119`25., \
-3.875530007794232822040948077981898886167842834222`25.*^-10}, 2, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "5", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"7.3468147768708888337879763712583755348`25.", " ", 
             SuperscriptBox["g", "2"]}], "-", 
           RowBox[{"370.30886414754668494160832396942336661724`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           
           RowBox[{"3.415933229136770005737042256045152476681944874453`25.*^-\
10", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 2, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 0, {
          7.3468147768708888337879763712583755348`25., 
           0, -370.30886414754668494160832396942336661724`25., \
-3.415933229136770005737042256045152476681944874453`25.*^-10}, 2, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"2.16478440058478793759889282157632656663`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"2.78124542197935217174703780101106019312`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"13.54549708373334897713126003806977953768`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"20.40308843552122864471976007007867564386`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"2.42984802582074974821341635997213799106`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-2.16478440058478793759889282157632656663`25., 
           2.78124542197935217174703780101106019312`25., 
           13.54549708373334897713126003806977953768`25., \
-20.40308843552122864471976007007867564386`25., \
-2.42984802582074974821341635997213799106`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"2.16478440058478793759889282124971110965`25.", " ", 
               "g"}]}], "-", 
           RowBox[{"1.69089053302022722107133049612163597045`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"32.98588669672402552144030826459761678349`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"117.14913269166170157074220782785133073609`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"1021.94885539046993346234108824625058148603`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-2.16478440058478793759889282124971110965`25., \
-1.69089053302022722107133049612163597045`25., 
           32.98588669672402552144030826459761678349`25., 
           117.14913269166170157074220782785133073609`25., 
           1021.94885539046993346234108824625058148603`25.}, 1, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"4", ",", "6", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"2.82842712474619009760337744903045588063`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"6.93580015546923856121141171794593038626`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"34.09398253051091411906760521489879149656`25.", " ", 
             SuperscriptBox["g", "3"]}], "-", 
           RowBox[{"96.02941671768647669469983296923363976031`25.", " ", 
             SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"448.65238557625143795872877359492913875816`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-2.82842712474619009760337744903045588063`25., 
           6.93580015546923856121141171794593038626`25., 
           34.09398253051091411906760521489879149656`25., \
-96.02941671768647669469983296923363976031`25., \
-448.65238557625143795872877359492913875816`25.}, 1, 6, 1], Editable -> 
         False]}, {
        RowBox[{"{", 
          RowBox[{"4", ",", "6", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"2.82842712474619009760337744806827183943`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"4.69973217796944886480217612562725319498`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"71.8972459575538990310212164430608167432`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"159.62931903924975068711505282395269967662`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"1801.55780367827493967201766155620432808748`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-2.82842712474619009760337744806827183943`25., 
           4.69973217796944886480217612562725319498`25., 
           71.8972459575538990310212164430608167432`25., 
           159.62931903924975068711505282395269967662`25., 
           1801.55780367827493967201766155620432808748`25.}, 1, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"5", ",", "7", ",", "4"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"5.22625185950550611142657269382211253165`25.", " ", 
               "g"}]}], "+", 
           RowBox[{"2.78124542197935217174703796876106245627`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"42.27197617117889105148599171006427986825`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"237.90782617625958201213884371434981282683`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"2264.67744116756570341078317952394648445923`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-5.22625185950550611142657269382211253165`25., 
           2.78124542197935217174703796876106245627`25., 
           42.27197617117889105148599171006427986825`25., 
           237.90782617625958201213884371434981282683`25., 
           2264.67744116756570341078317952394648445923`25.}, 1, 6, 1], 
         Editable -> False]}, {
        RowBox[{"{", 
          RowBox[{"5", ",", "7", ",", "5"}], "}"}], 
        InterpretationBox[
         RowBox[{
           RowBox[{"-", 
             
             RowBox[{"5.22625185950550611142657269348651586443`25.", " ", 
               "g"}]}], "-", 
           RowBox[{"1.69089053302022722107133090522526140849`25.", " ", 
             SuperscriptBox["g", "2"]}], "+", 
           RowBox[{"88.82875931279169205930017021799628309687`25.", " ", 
             SuperscriptBox["g", "3"]}], "+", 
           RowBox[{"888.40003644653757083595970791740843850706`25.", " ", 
             SuperscriptBox["g", "4"]}], "+", 
           RowBox[{"12292.02669455667661486949577855687950648953`25.", " ", 
             SuperscriptBox["g", "5"]}], "+", 
           InterpretationBox[
            RowBox[{"O", "(", 
              SuperscriptBox["g", "6"], ")"}], 
            SeriesData[$CellContext`g, 0, {}, 1, 6, 1], Editable -> False]}], 
         
         SeriesData[$CellContext`g, 
          0, {-5.22625185950550611142657269348651586443`25., \
-1.69089053302022722107133090522526140849`25., 
           88.82875931279169205930017021799628309687`25., 
           888.40003644653757083595970791740843850706`25., 
           12292.02669455667661486949577855687950648953`25.}, 1, 6, 1], 
         Editable -> False]}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
      AutoDelete -> False, 
      GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> {{True}}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
    StyleBox["\"\[CapitalDelta]=0., L=4\"", Bold, 
     RGBColor[1, 0, 0], StripOnInput -> False]},
   "Labeled",
   DisplayFunction->(FormBox[
     GridBox[{{
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {2, 1}], TraditionalForm]& ),
   InterpretationFunction->(RowBox[{"Labeled", "[", 
      RowBox[{#, ",", #2, ",", "Top", ",", 
        RowBox[{"{", "}"}]}], "]"}]& )], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.961576252490329*^9, 3.961577381443756*^9, 3.961577993789239*^9, 
   3.961588023310783*^9, 3.961591234450279*^9, {3.961592599051499*^9, 
   3.961592604970536*^9}, 3.961592807210656*^9, 3.961593347725971*^9, 
   3.9615942359004383`*^9, 3.961594431680223*^9, {3.961594689670892*^9, 
   3.96159469496467*^9}, 3.961594744961349*^9, {3.9615960852153263`*^9, 
   3.9615960931722813`*^9}, 3.961598023240252*^9, 3.961599524007317*^9, 
   3.961651870858695*^9, 3.9616619766384583`*^9},
 CellLabel->
  "Out[2014]=",ExpressionUUID->"47a5508f-b2eb-449f-b792-6b68f9045ffe"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Kernel 2",
WindowSize->{951, 790},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cb56d508-1206-4084-8c1f-8ef0abbfa0ed"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 407, 10, 96, "Title",ExpressionUUID->"7fed34ac-2c0c-4b36-a52d-1bab0c0337ed"],
Cell[986, 34, 1295, 26, 143, "Text",ExpressionUUID->"0934748d-3778-4f9a-9b50-77dd96c68704"],
Cell[2284, 62, 364, 8, 69, "Code",ExpressionUUID->"56dad2ed-22df-4aaf-bff0-008835265a93"],
Cell[2651, 72, 1639, 46, 215, "Input",ExpressionUUID->"5efb15cd-9c54-4ca0-bc7c-6e820e5dd4fc"],
Cell[CellGroupData[{
Cell[4315, 122, 149, 3, 67, "Chapter",ExpressionUUID->"abcf461d-2583-4138-9d04-bfa1793b4420"],
Cell[CellGroupData[{
Cell[4489, 129, 238, 4, 66, "Section",ExpressionUUID->"e3577271-0d06-4d5b-a94b-da2d8ea14222"],
Cell[4730, 135, 1001, 31, 119, "Input",ExpressionUUID->"855ff3f8-b068-4bf8-b1f8-8a517e09f1f7"],
Cell[5734, 168, 1696, 48, 102, "Input",ExpressionUUID->"91be08ec-ca60-4e4b-aadc-813ab8e752d7"],
Cell[7433, 218, 1298, 42, 131, "Input",ExpressionUUID->"38a1b501-c657-42db-9643-24f7ea809a0d"],
Cell[8734, 262, 221, 4, 33, "Text",ExpressionUUID->"692b8a5f-e690-448f-9e46-9312b566a26d"],
Cell[8958, 268, 640, 17, 51, "Input",ExpressionUUID->"ac594f0e-879e-4bc5-8fdf-02af9a59a3a1"],
Cell[9601, 287, 1284, 37, 90, "Input",ExpressionUUID->"cac9617d-2db9-4ae3-bbe2-1fbc3dfb253d"],
Cell[10888, 326, 3090, 97, 131, "Input",ExpressionUUID->"75076e76-9875-405f-acdc-1c2d377019aa"],
Cell[13981, 425, 3973, 122, 283, "Input",ExpressionUUID->"5d290fc3-a8fd-4ddd-9769-80a2e1f95591"],
Cell[17957, 549, 218, 4, 33, "Text",ExpressionUUID->"2ec359a2-62fd-4f8c-aab4-0a7ed566a072"],
Cell[18178, 555, 3188, 88, 229, "Input",ExpressionUUID->"bd6acc46-7215-44c2-a9eb-7edd1e482d9c"]
}, Closed]],
Cell[CellGroupData[{
Cell[21403, 648, 266, 4, 52, "Section",ExpressionUUID->"2e2cd00f-803e-49bd-8ddc-058d7c15e9b1"],
Cell[CellGroupData[{
Cell[21694, 656, 224, 4, 53, "Subsection",ExpressionUUID->"6d9595fb-0550-488a-bfb1-c5d8d1c9ceb3"],
Cell[21921, 662, 546, 16, 33, "Text",ExpressionUUID->"ee6c435a-dbfb-4455-a373-753f609159a8"],
Cell[22470, 680, 3392, 90, 139, "Input",ExpressionUUID->"8e6afe74-83f6-439c-8713-11ec12a55dc8"],
Cell[25865, 772, 1889, 55, 80, "Input",ExpressionUUID->"dcaf7276-c1af-4a0a-8e3c-1a699f03925a"]
}, Closed]],
Cell[CellGroupData[{
Cell[27791, 832, 215, 7, 37, "Subsection",ExpressionUUID->"881be4ea-d672-429b-b2ef-ad1e77d00c52"],
Cell[28009, 841, 1630, 47, 42, "Text",ExpressionUUID->"8210a3b8-ba39-404b-aedf-19506e94309f",
 InitializationCell->True],
Cell[29642, 890, 595, 16, 33, "Text",ExpressionUUID->"8b46c6d4-f0cf-4a19-8c8b-57fb17fda0c1"],
Cell[30240, 908, 2005, 53, 102, "Input",ExpressionUUID->"f9c94a16-c5cc-47f5-a948-c61bd7c5e4a5"],
Cell[32248, 963, 1913, 53, 45, "Input",ExpressionUUID->"d71adf43-a0a4-43ea-9f64-ba15c43fd0f9"]
}, Closed]],
Cell[CellGroupData[{
Cell[34198, 1021, 165, 3, 37, "Subsection",ExpressionUUID->"b69ec532-33e8-4ea8-8773-018a71e1be2b"],
Cell[34366, 1026, 1758, 48, 54, "Text",ExpressionUUID->"1838fb95-cd14-40b7-b14e-ba728219aba6"],
Cell[36127, 1076, 604, 17, 33, "Text",ExpressionUUID->"4b82fa7b-b66d-4b34-87a8-54504c0bfbab"],
Cell[36734, 1095, 3040, 81, 102, "Input",ExpressionUUID->"b9eb9b64-f1f5-4ff5-8eac-1394cd781850"],
Cell[39777, 1178, 1127, 33, 45, "Input",ExpressionUUID->"9a89f797-f610-4466-8459-596f95cd0621"],
Cell[CellGroupData[{
Cell[40929, 1215, 20834, 347, 93, "Input",ExpressionUUID->"2b74d9f7-96a2-4a2d-b0d6-2fe5701dedac"],
Cell[61766, 1564, 22091, 366, 97, "Output",ExpressionUUID->"d47b5103-e2e1-45ec-ae94-a7fa95b3a966"]
}, Open  ]],
Cell[83872, 1933, 3038, 84, 99, "Input",ExpressionUUID->"7ec23c34-b922-4385-a6e7-70d0ae1b5076"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[86959, 2023, 165, 3, 52, "Section",ExpressionUUID->"f29345ff-bc2a-42cb-a21b-bbffe35c7c3b"],
Cell[87127, 2028, 3078, 83, 281, "Input",ExpressionUUID->"51b0bbbb-a42d-4110-9ed9-e78ee2c7bce6"],
Cell[90208, 2113, 4447, 135, 373, "Input",ExpressionUUID->"a1b496b5-2a19-4ba5-a801-f942ffc73669"],
Cell[94658, 2250, 892, 26, 81, "Input",ExpressionUUID->"5e6fd5b3-5060-4ad9-865d-22f0408e595a"],
Cell[95553, 2278, 9004, 245, 798, "Input",ExpressionUUID->"828c42d4-9f5a-4cb7-a646-f95ff9b9dc1e"]
}, Closed]],
Cell[CellGroupData[{
Cell[104594, 2528, 162, 3, 52, "Section",ExpressionUUID->"2d83495c-b9d8-4d4b-9eac-afb750a54306"],
Cell[104759, 2533, 1060, 29, 111, "Input",ExpressionUUID->"fb103936-c27b-4c6e-9a93-9de9ea07c224"],
Cell[105822, 2564, 939, 24, 131, "Input",ExpressionUUID->"606be48a-6817-4f75-a48b-32fd57467a79"],
Cell[106764, 2590, 3214, 93, 311, "Input",ExpressionUUID->"590b449e-954f-4f60-bdaa-18277e1b376c"],
Cell[109981, 2685, 3881, 94, 397, "Input",ExpressionUUID->"10cfef49-5afd-457a-a4b9-a6e66998b75d"],
Cell[113865, 2781, 2421, 71, 212, "Input",ExpressionUUID->"ec131f80-f354-4e9f-ba72-077341662e0e"]
}, Closed]],
Cell[CellGroupData[{
Cell[116323, 2857, 214, 4, 52, "Section",ExpressionUUID->"ac690344-ec8d-4b22-a7d2-d96eed85a149"],
Cell[116540, 2863, 744, 21, 49, "Input",ExpressionUUID->"b85285c8-9a21-4a98-ba3f-ef06e95da7c6"],
Cell[117287, 2886, 6485, 176, 392, "Input",ExpressionUUID->"b116c0a4-6e1f-4154-8d67-2d8f1c0c455f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[123821, 3068, 251, 4, 56, "Chapter",ExpressionUUID->"8ee01c2f-f934-442d-92aa-a637a0c07385"],
Cell[CellGroupData[{
Cell[124097, 3076, 469, 13, 66, "Section",ExpressionUUID->"26589742-bb15-48f2-90cc-13da86eaa0c2"],
Cell[124569, 3091, 555, 10, 29, "Input",ExpressionUUID->"f80ea436-cbfb-4cbc-8754-7686405b8ed2"],
Cell[CellGroupData[{
Cell[125149, 3105, 1261, 31, 111, "Input",ExpressionUUID->"32298f2d-de96-44a5-ba3b-9ba462a037ed"],
Cell[126413, 3138, 600, 15, 45, "Output",ExpressionUUID->"dbce479f-4067-4746-94cf-1b6960b2cf50"]
}, Open  ]],
Cell[127028, 3156, 3013, 75, 359, "Input",ExpressionUUID->"c199f596-a002-41f1-9577-86ae49286679"],
Cell[CellGroupData[{
Cell[130066, 3235, 4983, 124, 335, "Input",ExpressionUUID->"29d9877f-9068-4e8e-9071-705abc58cf1b"],
Cell[135052, 3361, 2955, 67, 96, "Output",ExpressionUUID->"aabb38d3-0fb7-4056-8f21-c4bf2c15f677"]
}, Open  ]],
Cell[138022, 3431, 196, 3, 33, "Text",ExpressionUUID->"f417a5bc-d973-4d33-b549-1857f978ff39"],
Cell[CellGroupData[{
Cell[138243, 3438, 1695, 51, 111, "Input",ExpressionUUID->"c7af9e24-3354-46cf-83e0-8d3f307ab5c5"],
Cell[139941, 3491, 1175, 34, 64, "Output",ExpressionUUID->"786d268a-4aea-4597-a9ea-4ae0322613cd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[141165, 3531, 475, 13, 52, "Section",ExpressionUUID->"bb5ae963-bd7e-40d9-a59b-1350de919d39"],
Cell[141643, 3546, 945, 21, 49, "Input",ExpressionUUID->"da7f0829-73cf-4105-8a5b-54b1914a8a07"],
Cell[CellGroupData[{
Cell[142613, 3571, 1363, 33, 90, "Input",ExpressionUUID->"949ddba4-8fe6-4203-8926-4084c7cf79ef"],
Cell[143979, 3606, 677, 19, 79, "Output",ExpressionUUID->"cf66b108-5d27-4821-8f89-e868f6999748"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144693, 3630, 3422, 88, 335, "Input",ExpressionUUID->"f976b249-51c4-4d4a-8880-60e5f14025f6"],
Cell[148118, 3720, 354, 9, 30, "Output",ExpressionUUID->"11f5bf11-0d81-4f8f-b68c-83cf72a51fc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148509, 3734, 4540, 116, 172, "Input",ExpressionUUID->"181cba78-d356-49f3-8609-f3e5fa1840b1"],
Cell[153052, 3852, 4941, 111, 139, "Output",ExpressionUUID->"45126ec1-b76b-43f6-b320-e23f7308d227"]
}, Open  ]],
Cell[158008, 3966, 168, 3, 33, "Text",ExpressionUUID->"a4c2fdb1-16ed-45d1-acdf-e4ffe7f16373"],
Cell[CellGroupData[{
Cell[158201, 3973, 3553, 107, 236, "Input",ExpressionUUID->"90c58ad8-5658-433d-a369-077915c0e895"],
Cell[161757, 4082, 2553, 74, 118, "Output",ExpressionUUID->"8316680b-9324-4602-94b9-8749649a50c1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[164359, 4162, 518, 14, 52, "Section",ExpressionUUID->"5de5bfc6-9708-4709-b1f0-593f5eee19c4"],
Cell[164880, 4178, 607, 11, 29, "Input",ExpressionUUID->"4db5980f-cfcf-4d63-9389-73307c4079c6"],
Cell[CellGroupData[{
Cell[165512, 4193, 1265, 32, 49, "Input",ExpressionUUID->"63a3c226-089b-40f4-b842-e6db45bd281a"],
Cell[166780, 4227, 607, 16, 45, "Output",ExpressionUUID->"40156fc9-1441-491b-bd49-244739534a95"]
}, Open  ]],
Cell[167402, 4246, 2821, 71, 318, "Input",ExpressionUUID->"f8339b7b-9ecc-462f-9617-b38330088af8"],
Cell[CellGroupData[{
Cell[170248, 4321, 4489, 115, 172, "Input",ExpressionUUID->"ebcbed0d-3a68-4a01-a410-804e20957f0b"],
Cell[174740, 4438, 3934, 86, 96, "Output",ExpressionUUID->"541557ad-9873-4550-a7ab-d5b20be4b10f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[178723, 4530, 526, 14, 52, "Section",ExpressionUUID->"678fad8b-0d06-4bcc-9f70-8318ec8101eb"],
Cell[179252, 4546, 858, 19, 29, "Input",ExpressionUUID->"ddc42bbc-599d-4355-bf65-e4478496e0ff"],
Cell[CellGroupData[{
Cell[180135, 4569, 1363, 33, 49, "Input",ExpressionUUID->"ca5591b0-7161-4c80-b2d4-656f298cfb74"],
Cell[181501, 4604, 765, 21, 113, "Output",ExpressionUUID->"5823e528-20ac-4f79-a941-4007d7411227"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182303, 4630, 3422, 88, 335, "Input",ExpressionUUID->"b9945e47-6a8c-4613-bc3e-f19541684b17"],
Cell[185728, 4720, 354, 9, 30, "Output",ExpressionUUID->"eef5aa6f-a982-40c1-95fe-dff9e3cef6fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186119, 4734, 4540, 116, 172, "Input",ExpressionUUID->"a9a6d5ab-15d0-4d2b-a732-1788aae1491d"],
Cell[190662, 4852, 8546, 185, 183, "Output",ExpressionUUID->"9bb4d192-6f08-4be4-be6d-595ca69376d5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[199257, 5043, 490, 14, 52, "Section",ExpressionUUID->"aae28f31-4651-4e09-94f8-cf6ecb52296d"],
Cell[199750, 5059, 804, 17, 29, "Input",ExpressionUUID->"13098c8f-df03-4941-ad5e-9a457844c8eb"],
Cell[200557, 5078, 1327, 33, 49, "Input",ExpressionUUID->"7fd2ce5f-4236-4bfd-a338-427ef17882bc"],
Cell[201887, 5113, 2822, 71, 318, "Input",ExpressionUUID->"2391659c-e533-4718-9336-7bca69d1e659"],
Cell[CellGroupData[{
Cell[204734, 5188, 4520, 115, 172, "Input",ExpressionUUID->"879db537-ebc4-4a87-a34f-4423050b4eec"],
Cell[209257, 5305, 14304, 310, 313, "Output",ExpressionUUID->"30e525b6-25aa-41ee-b859-08cba36ffe77"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[223610, 5621, 526, 14, 52, "Section",ExpressionUUID->"173d5a74-f2b0-4ef3-a1e8-862b2c29d7e8"],
Cell[224139, 5637, 698, 14, 49, "Input",ExpressionUUID->"1f1ca4fd-50e2-4428-a58c-a93b69fc43a3"],
Cell[CellGroupData[{
Cell[224862, 5655, 1437, 35, 49, "Input",ExpressionUUID->"22ca8ec1-060c-4d51-a519-0f8cee1c6965"],
Cell[226302, 5692, 1185, 35, 316, "Output",ExpressionUUID->"291d88e3-b9fa-40ad-9b3c-8d6a7a382e98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227524, 5732, 3511, 91, 335, "Input",ExpressionUUID->"ad4ed92b-0cd5-459a-9e42-f38cbb521508"],
Cell[231038, 5825, 797, 15, 30, "Output",ExpressionUUID->"0f230f74-b841-4722-ade1-f74ffdd55550"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231872, 5845, 4541, 116, 172, "Input",ExpressionUUID->"a8fe19f3-eb71-4cb8-986e-5b3e3cfea19d"],
Cell[236416, 5963, 22717, 486, 443, "Output",ExpressionUUID->"47a5508f-b2eb-449f-b792-6b68f9045ffe"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MinimalSectorSolver.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     66323,       1817]
NotebookOptionsPosition[     62894,       1752]
NotebookOutlinePosition[     63319,       1769]
CellTagsIndexPosition[     63276,       1766]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["h"], "Input",
 CellChangeTimes->{
  3.962085503180784*^9},ExpressionUUID->"e4e5eb16-1ff0-4768-bee7-\
19ecf0ab3da7"],

Cell[CellGroupData[{

Cell["Minimal Sector Solver", "Title",
 CellChangeTimes->{{3.961494189381946*^9, 
  3.961494192464899*^9}},ExpressionUUID->"3ff9245b-5386-4878-91b0-\
475d22b12bdc"],

Cell[TextData[{
 "This is a notebook for the arXiv submission Regge Trajectories of \
\[ScriptCapitalN]=4 SYM Part I: Asymptotic Baxter-Bethe Ansatz for General \
Trajectories by Simon Ekhammar, Nikolay Gromov and Michelangelo Preti. In the \
language of that paper, this notebook computes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "S"], TraditionalForm]],ExpressionUUID->
  "eb473325-6f65-4c1f-bc33-687b6d83d4c3"],
 " for the minimal sector, or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["HT", "0"], TraditionalForm]],ExpressionUUID->
  "a084d378-cdeb-4c40-a03e-c602e5330f8a"],
 ". The minimal sector is controlled by the massless equation: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["z", "k", 
     RowBox[{"L", "+", "2"}]], " ", "=", " ", 
    RowBox[{
     SubscriptBox["\[Product]", 
      RowBox[{"l", "!=", "k"}]], 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sigma]", "\[EmptySmallCircle]\[EmptySmallCircle]",
         "2"], "(", 
       RowBox[{
        SubscriptBox["z", "k"], ",", 
        SubscriptBox["z", "l"]}], ")"}], 
      RowBox[{"\[ScriptCapitalG]", "(", 
       RowBox[{
        SubscriptBox["z", 
         RowBox[{"k", ","}]], 
        SubscriptBox["z", "l"]}], ")"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"51a5ec9d-844c-4d6e-b072-bb8301d39db7"]
}], "Text",
 CellChangeTimes->{{3.961518724796803*^9, 3.961518742107101*^9}, {
  3.961557455762247*^9, 3.961557474187127*^9}, {3.9615577024521027`*^9, 
  3.961557756641494*^9}, {3.96155782664408*^9, 3.9615578678283577`*^9}, {
  3.961557922343905*^9, 3.961558031101921*^9}, {3.961560172918949*^9, 
  3.9615601759612093`*^9}, {3.96156039578644*^9, 
  3.961560401561384*^9}},ExpressionUUID->"7aae05b4-4938-49ea-8e22-\
e850fd2ca721"],

Cell[CellGroupData[{

Cell["Code", "Chapter",
 CellChangeTimes->{{3.9614942029204283`*^9, 3.9614942082434187`*^9}, {
  3.9614975977063*^9, 3.9614976035783787`*^9}, {3.961557429198229*^9, 
  3.961557431292103*^9}, {3.961557663024188*^9, 
  3.9615576634268627`*^9}},ExpressionUUID->"73a42bc2-0f08-4008-a830-\
4305ed647be2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Power", " ", "of", " ", "g", " ", "to", " ", "be", " ", "kept", " ", "in",
     " ", "expansion", " ", "of", " ", "the", " ", "result"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pwg", "=", "4"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.961566870816124*^9, 3.961566870918826*^9}, {
  3.961568021991314*^9, 3.961568062716118*^9}, {3.961739471411396*^9, 
  3.961739473012821*^9}, {3.961743993215276*^9, 3.9617439933011007`*^9}, {
  3.9619067272228413`*^9, 3.961906732944964*^9}, {3.962085640958721*^9, 
  3.962085641115058*^9}, {3.962086085128914*^9, 3.96208608517909*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e4a91a1a-d7b4-4daa-82ac-68eb8c95b79c"],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Sigma]", "\[EmptySmallCircle]\[EmptySmallCircle]", 
     "2"], "(", 
    RowBox[{
     SubscriptBox["z", "k"], ",", 
     SubscriptBox["z", "l"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1ff2a954-fbf1-45f4-bcc3-771727b7e4b9"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalG]", "(", 
    RowBox[{
     SubscriptBox["z", "k"], ",", 
     SubscriptBox["z", "l"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b2632bd5-7bcd-4c78-be32-50265afa98ed"]
}], "Section",
 CellChangeTimes->{{3.9614976065289183`*^9, 3.961497611527566*^9}, 
   3.961557765112237*^9, {3.9615578207608557`*^9, 3.9615578252196093`*^9}, {
   3.96190680676184*^9, 
   3.9619068778427687`*^9}},ExpressionUUID->"e190022c-9d80-45b2-af97-\
4e6ee9c9f1bd"],

Cell[TextData[{
 "First we define the dressing phase. It is given as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"2", "log", " ", 
     RowBox[{
      SubsuperscriptBox["\[Sigma]", "\[EmptySmallCircle]\[EmptySmallCircle]", 
       "2"], "(", 
      RowBox[{"x", ",", "y"}], ")"}]}], "=", " ", 
    RowBox[{
     RowBox[{"\[Chi]", "(", 
      RowBox[{"x", ",", "y"}], ")"}], "-", " ", 
     RowBox[{"\[Chi]", "(", 
      RowBox[{
       FractionBox["1", "x"], ",", "y"}], ")"}], "-", " ", 
     RowBox[{"\[Chi]", "(", 
      RowBox[{"x", ",", 
       FractionBox["1", "y"]}], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "7df030ea-59a1-470c-aaa5-0ae2013e1d8c"],
 "+ ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Chi]", "(", 
    RowBox[{
     FractionBox["1", "x"], ",", 
     FractionBox["1", "y"]}]}], TraditionalForm]],ExpressionUUID->
  "ba365d7b-7427-4de5-b139-5c16aa87cc16"],
 ") + ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "B"], "(", 
     RowBox[{"x", ",", "y"}], ")"}], "-", 
    RowBox[{
     SubscriptBox["\[Chi]", "B"], "(", 
     RowBox[{
      FractionBox["1", "x"], ",", "y"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"4543f541-72eb-4171-94e2-c1c1fe7f33e9"],
 "+",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Chi]", "B"], "(", 
    RowBox[{
     FractionBox["1", "y"], ",", "x"}], ")"}], TraditionalForm]],
  ExpressionUUID->"c70f2019-3a41-43ec-98b6-9d7ce1d6c654"],
 "-",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Chi]", "B"], "(", 
    RowBox[{"y", ",", "x"}], ")"}], TraditionalForm]],ExpressionUUID->
  "24080e94-555a-4602-bb4c-a0bf13ac1f00"]
}], "Text",
 CellChangeTimes->{{3.961557791047018*^9, 3.961557798305636*^9}, {
  3.961558040090231*^9, 3.9615580867352057`*^9}, {3.961558129524337*^9, 
  3.961558265432255*^9}, {3.961558707480084*^9, 3.9615587074802723`*^9}, {
  3.961906762824791*^9, 
  3.961906767754241*^9}},ExpressionUUID->"6cef4f52-85d6-4783-82c9-\
eba2938790e3"],

Cell[TextData[{
 "The first piece \[Chi](x,y) is given as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Chi]", "(", 
     RowBox[{"x", ",", "y"}], ")"}], " ", "=", " ", 
    RowBox[{"-", 
     RowBox[{"\[ContourIntegral]", " ", 
      RowBox[{
       FractionBox["dz", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], " ", 
       RowBox[{"\[ContourIntegral]", " ", 
        RowBox[{
         FractionBox["dw", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
         FractionBox["1", 
          RowBox[{"x", "-", "z"}]], " ", 
         FractionBox["1", 
          RowBox[{"y", "-", "w"}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["u", "z"]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["u", "w"]}]}], ")"}], 
           RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["u", "z"]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["u", "w"]}]}], ")"}]], "]"}]}]}]}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"91f93de5-7bd1-4ce2-919c-ea719a8adffc"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "x"], "=", 
    RowBox[{"g", "(", 
     RowBox[{"x", "+", 
      FractionBox["1", "x"]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "46452a1f-a94d-4aa7-a8e3-c47cdd3a804b"],
 ". We compute it though residues"
}], "Text",
 CellChangeTimes->{{3.9615582784992533`*^9, 3.961558284271818*^9}, {
  3.961558318750678*^9, 3.961558369973701*^9}, {3.96155840096154*^9, 
  3.961558561938693*^9}, {3.9615585927096453`*^9, 
  3.961558599267517*^9}},ExpressionUUID->"be41861b-f9c6-4af5-a083-\
635df7bffa57"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{"x", "-", "z"}]]}], 
               FractionBox["1", 
                RowBox[{"y", "-", "w"}]], 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "+", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    RowBox[{"1", "/", "z"}]}], ")"}]}], "-", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"w", "+", 
                    RowBox[{"1", "/", "w"}]}], ")"}]}]}], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    RowBox[{"1", "/", "z"}]}], ")"}]}], "+", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"w", "+", 
                    RowBox[{"1", "/", "w"}]}], ")"}]}]}], "]"}]], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}], "//", 
            "Normal"}], ",", "g", ",", "Factor"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "0"}], "}"}]}], "]"}], ",", "g", ",", "Factor"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961494284477759*^9, 3.961494296753779*^9}, {
  3.961494407865149*^9, 3.9614944085598707`*^9}, {3.961496948739952*^9, 
  3.9614969493646173`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"95e5587a-bce8-4ae8-ad4e-7b1b63a406c6"],

Cell[TextData[{
 "The second piece is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Chi]", "B"], TraditionalForm]],ExpressionUUID->
  "093837a3-f7b5-48a7-a07b-90953f0f22ee"],
 "(x,y) is given as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "B"], "(", 
     RowBox[{"x", ",", "y"}], ")"}], " ", "=", " ", 
    RowBox[{"\[ContourIntegral]", " ", 
     RowBox[{
      FractionBox["dz", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], " ", 
      FractionBox["1", 
       RowBox[{"x", "-", "z"}]], 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"Sinh", "[", 
         RowBox[{"\[Pi]", "(", 
          RowBox[{
           SubscriptBox["u", "z"], "-", 
           SubscriptBox["u", "y"]}], ")"}], "]"}], 
        RowBox[{"\[Pi]", "(", 
         RowBox[{
          SubscriptBox["u", "z"], "-", 
          SubscriptBox["u", "y"]}], ")"}]], "]"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"4146113b-7057-4ea6-9966-dd27d30153fe"],
 " "
}], "Text",
 CellChangeTimes->{{3.961558571588225*^9, 
  3.961558640395809*^9}},ExpressionUUID->"a52fe547-96cf-45f2-830c-\
2066e18f6a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]B", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"x", "-", "z"}]], 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"Sinh", "[", 
                RowBox[{"Pi", " ", "g", 
                 RowBox[{"(", 
                  RowBox[{"z", "+", 
                   FractionBox["1", "z"], "-", "y", "-", 
                   FractionBox["1", "y"]}], ")"}]}], "]"}], 
               RowBox[{"Pi", " ", "g", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  FractionBox["1", "z"], "-", "y", "-", 
                  FractionBox["1", "y"]}], ")"}]}]], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}], "//", 
          "Normal"}], ",", "g", ",", "Factor"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0"}], "}"}]}], "]"}], ",", "g", ",", "Factor"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961494482047738*^9, 3.961494535468625*^9}, {
  3.961494570616289*^9, 3.961494600702313*^9}, {3.961496484513487*^9, 
  3.961496486582307*^9}, {3.961496945768412*^9, 3.9614969468029947`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"d4ca8134-e7e3-4c55-b91f-a2c30fc27559"],

Cell["The full dressing phase is then", "Text",
 CellChangeTimes->{{3.961558654482863*^9, 
  3.961558668537562*^9}},ExpressionUUID->"a99b47ba-5c33-44ac-a754-\
79d5d5eaf675"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"log\[Sigma]2", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "-", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         FractionBox["1", "x"], ",", "y"}], "]"}], "-", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{"x", ",", 
         FractionBox["1", "y"]}], "]"}], "+", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         FractionBox["1", "x"], ",", 
         FractionBox["1", "y"]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]B", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "-", 
       RowBox[{"\[Chi]B", "[", 
        RowBox[{
         FractionBox["1", "x"], ",", "y"}], "]"}], "+", 
       RowBox[{"\[Chi]B", "[", 
        RowBox[{
         FractionBox["1", "y"], ",", "x"}], "]"}], "-", 
       RowBox[{"\[Chi]B", "[", 
        RowBox[{"y", ",", "x"}], "]"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9615586775702753`*^9, 3.96155879976886*^9}, {
  3.9617309522904673`*^9, 3.961730953827141*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e41c8a6d-44cc-4422-87bf-4e1c097dc4e5"],

Cell[TextData[{
 "Finally there is the additional piece ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalG]", 
    RowBox[{"k", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "3c86f386-9674-4c61-b587-62e9a9ec82cb"],
 " which is defined as"
}], "Text",
 CellChangeTimes->{{3.9615590277760363`*^9, 
  3.961559084492564*^9}},ExpressionUUID->"59890025-5295-48c7-80e3-\
2cd11f55a84a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"log\[ScriptCapitalG]", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Plus", "@@", 
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", "g", ",", "Simplify"}], "]"}]}], "&"}], "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"{", 
             RowBox[{
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"I", " ", "g", " ", "u"}], "+", 
                 RowBox[{"I", " ", "g", " ", "v"}]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"I", " ", "g", " ", "u"}], "-", 
                 RowBox[{"I", " ", "g", " ", "v"}]}], "]"}]], ",", 
              FractionBox[
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{"S2", "-", "\[CapitalDelta]", "+", "1", "+", 
                  RowBox[{"I", " ", "g", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "u"}], "+", 
                    RowBox[{"2", "v"}], "-", "\[Theta]tot"}], ")"}]}]}], "2"],
                 "]"}], 
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{"S2", "-", "\[CapitalDelta]", "+", "1", "-", 
                  RowBox[{"I", " ", "g", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "u"}], "+", 
                    RowBox[{"2", "v"}], "-", "\[Theta]tot"}], ")"}]}]}], "2"],
                 "]"}]], ",", 
              FractionBox[
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{"S2", "+", "\[CapitalDelta]", "+", "1", "+", 
                  RowBox[{"I", " ", "g", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "u"}], "+", 
                    RowBox[{"2", "v"}], "-", "\[Theta]tot"}], ")"}]}]}], "2"],
                 "]"}], 
               RowBox[{"Gamma", "[", 
                FractionBox[
                 RowBox[{"S2", "+", "\[CapitalDelta]", "+", "1", "-", 
                  RowBox[{"I", " ", "g", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "u"}], "+", 
                    RowBox[{"2", "v"}], "-", "\[Theta]tot"}], ")"}]}]}], "2"],
                 "]"}]]}], "}"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"u", "->", 
      RowBox[{"x", "+", 
       FractionBox["1", "x"]}]}]}], "/.", 
    RowBox[{"v", "->", 
     RowBox[{"y", "+", 
      FractionBox["1", "y"]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961567342651589*^9, 3.961567371871765*^9}, {
  3.96156740440075*^9, 3.9615674330094233`*^9}, {3.961567514069401*^9, 
  3.961567523589261*^9}, {3.9615678406736393`*^9, 3.96156785258383*^9}, {
  3.961567884674803*^9, 3.96156789861242*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c0ea13f0-8951-4d54-8951-492f85d7dcec"]
}, Closed]],

Cell[CellGroupData[{

Cell["Define the Massless Bethe Equations and Solve Them", "Section",
 CellChangeTimes->{{3.961558812278528*^9, 3.961558825243051*^9}, {
  3.96155922564738*^9, 
  3.961559234753222*^9}},ExpressionUUID->"a817916d-ce02-42f0-9427-\
fd618abb11e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Building", " ", "block", " ", "of", " ", "rhs", " ", "in", " ", "terms", " ",
     "of", " ", 
    SubsuperscriptBox["\[Sigma]", "\[EmptySmallCircle]\[EmptySmallCircle]", 
     "2"], " ", "and", " ", "\[ScriptCapitalG]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Zs", "=", 
     RowBox[{"Z", "/@", 
      RowBox[{"Range", "[", "4", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"logrhs", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"log\[Sigma]2", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "+", 
       RowBox[{"log\[ScriptCapitalG]", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], "/.", 
      RowBox[{"\[Theta]tot", "->", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"z", "+", 
          RowBox[{"1", "/", "z"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "Zs"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Product", " ", "over", " ", "all", " ", "4", " ", "massless", " ", 
     "roots"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhs1", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Z", "[", "1", "]"}], "===", "zl"}], ",", "0", ",", 
          RowBox[{"logrhs", "[", 
           RowBox[{
            RowBox[{"Z", "[", "1", "]"}], ",", "zl"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"zl", ",", "Zs"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"rhs1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z", "[", "a_", "]"}], "->", 
          RowBox[{"Z", "[", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"a", "+", "k"}], ",", "4", ",", "1"}], "]"}], "]"}]}], 
         "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Use", " ", "derivatives", " ", "of", " ", "\[Chi]", " ", "to", " ", 
     "get", " ", "rid", " ", "of", " ", "PolyGamma"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]", "[", "\[CapitalDelta]_", "]"}], "=", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        FractionBox["S2", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"], "+", 
        FractionBox["1", "2"]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        FractionBox["S2", "2"], "-", 
        FractionBox["\[CapitalDelta]", "2"], "+", 
        FractionBox["1", "2"]}], "]"}], "+", 
      RowBox[{"2", " ", "EulerGamma"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"slPoly", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Chi]", "[", "\[CapitalDelta]", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}], "==", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"pwg", "+", "5"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "^", "n"}], " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{
               FractionBox["S2", "2"], "+", 
               FractionBox["\[CapitalDelta]", "2"], "+", 
               FractionBox["1", "2"]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"pwg", "+", "5"}]}], "}"}]}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "final", " ", "rhs"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhs", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"rhs", "/.", 
          RowBox[{
           RowBox[{"PolyGamma", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"a", ",", 
             RowBox[{"b", "//", "Expand"}]}], "]"}]}]}], "/.", "slPoly"}], "/.", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"a_", ",", "1"}], "]"}], ":>", 
         RowBox[{"FunctionExpand", "[", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"a", ",", "1"}], "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", ",", 
          RowBox[{"PolyGamma", "[", "__", "]"}], ",", 
          RowBox[{"Zeta", "[", "_", "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"pwg", "+", "5"}]}], "}"}]}], "]"}]}], "}"}], "//", 
        "Flatten"}], ",", "Factor"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961559292916073*^9, 3.96155939929214*^9}, {
  3.961567624301433*^9, 3.9615676250346003`*^9}, {3.961567907359624*^9, 
  3.961567931836684*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2cce3b74-c609-4077-ab7f-f7f8a3f994a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Function", " ", "to", " ", "simplify", " ", "expression"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"varList", "=", 
     RowBox[{
      RowBox[{"{", "g", "}"}], "~", "Join", "~", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}], "~", "Join", "~", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ze", "[", "___", "]"}], ",", "\[Pi]", ",", 
        RowBox[{"Zeta", "[", "_", "]"}], ",", "EulerGamma", ",", 
        RowBox[{"L", "+", "2"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ColF", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", "varList", ",", "FullSimplify"}], "]"}], "&"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Function", " ", "that", " ", "takes", " ", "a", " ", "state"}], 
     ",", " ", 
     RowBox[{"defined", " ", "by", " ", 
      RowBox[{"{", 
       RowBox[{"L", ",", 
        SubscriptBox["k", "1"], ",", 
        SubscriptBox["k", "2"], ",", 
        SubscriptBox["k", "3"]}], "}"}], " ", "and", " ", "solve", " ", "the",
       " ", "Massless", " ", "Bethe", " ", "Equations"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SolveMinimalSector", "[", "state_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Define", " ", "L"}], ",", 
         SubscriptBox["k", "a"]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"L", ",", "k1", ",", "k2", ",", "k3"}], "}"}], "=", 
         "state"}], ";", "\[IndentingNewLine]", 
        RowBox[{"temp", "=", 
         RowBox[{"PrintTemporary", "[", 
          RowBox[{"StringJoin", "[", 
           
           RowBox[{"\"\<Preparing state {\!\(\*SubscriptBox[\(k\), \
\(1\)]\),\!\(\*SubscriptBox[\(k\), \(2\)]\),\!\(\*SubscriptBox[\(k\), \
\(3\)]\)} = \>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], "]"}]}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Define", " ", "LO", " ", 
          SubscriptBox["z", "k"]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"zs", "=", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"Pi", " ", "I"}], "2"]}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"k1", "+", "k2", "+", "k3"}], ")"}], 
             RowBox[{"L", "+", "2"}]]}], "]"}], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"2", "Pi", " ", "I", " ", "k1"}], 
              RowBox[{"L", "+", "2"}]], "]"}], ",", 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"2", "Pi", " ", "I", " ", "k2"}], 
              RowBox[{"L", "+", "2"}]], "]"}], ",", 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"2", "Pi", " ", "I", " ", "k3"}], 
              RowBox[{"L", "+", "2"}]], "]"}], ",", "1"}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Expansion", " ", "of", " ", 
          SubscriptBox["z", "k"], " ", "and", " ", "equations", " ", "to", " ",
           "solve"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"xexp", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Z", "[", "m", "]"}], "->", 
            RowBox[{
             RowBox[{"zs", "[", 
              RowBox[{"[", "m", "]"}], "]"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ze", "[", 
                   RowBox[{"m", ",", "n"}], "]"}], 
                  RowBox[{"g", "^", "n"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "1", ",", "pwg"}], "}"}]}], "]"}]}], 
              "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "4"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"eqs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"PowerExpand", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "L"}], "-", "2"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Log", "[", 
                    RowBox[{"Z", "[", "m", "]"}], "]"}], "-", 
                   RowBox[{"Log", "[", 
                    RowBox[{"zs", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}]}], ")"}]}], "/.", 
                "xexp"}], "]"}], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rhs", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], "/.", "xexp"}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "4"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"NotebookDelete", "[", "temp", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Solve", " ", "order", " ", "by", " ", "order"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Clear", "[", "sl", "]"}], ";", 
        RowBox[{"n", "=."}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sl", "[", "0", "]"}], "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"sl", "[", "n", "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{"Collect", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ColF", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eqs", ",", "g", ",", "n"}], "]"}], "//.", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"sl", "[", "m", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "0", ",", 
                    RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}],
                     "==", "0"}], ",", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ze", "[", "__", "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "0", ",", 
                    RowBox[{"pwg", "+", "5"}]}], "}"}]}], "]"}]}], "}"}], 
                    "]"}], ",", "Factor"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"ze", "[", 
                    RowBox[{"1", ",", "n"}], "]"}], ",", 
                   RowBox[{"ze", "[", 
                    RowBox[{"2", ",", "n"}], "]"}], ",", 
                   RowBox[{"ze", "[", 
                    RowBox[{"3", ",", "n"}], "]"}], ",", 
                   RowBox[{"ze", "[", 
                    RowBox[{"4", ",", "n"}], "]"}]}], "}"}]}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "//", "ColF"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "pwg"}], "}"}]}], "]"}], ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<Computing order \>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              SuperscriptBox["g", "n"], ",", "StandardForm"}], "]"}], 
            ",", "\"\< for state {\!\(\*SubscriptBox[\(k\), \
\(1\)]\),\!\(\*SubscriptBox[\(k\), \(2\)]\),\!\(\*SubscriptBox[\(k\), \
\(3\)]\)} = \>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], "]"}]}], "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"temp", "=", 
         RowBox[{"PrintTemporary", "[", 
          RowBox[{"StringJoin", "[", 
           
           RowBox[{"\"\<Simplifying the result for {\!\(\*SubscriptBox[\(k\), \
\(1\)]\),\!\(\*SubscriptBox[\(k\), \(2\)]\),\!\(\*SubscriptBox[\(k\), \
\(3\)]\)} = \>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], "]"}]}], "]"}], 
          "]"}]}], ";", "\n", "\t", 
        RowBox[{
         RowBox[{"slall", "[", "state", "]"}], "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"sl", "[", "n", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "pwg"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Output", " ", 
          SubscriptBox["\[Gamma]", "S"]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ColF", "/@", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Total", "[", 
                   RowBox[{"I", " ", "g", 
                    RowBox[{"(", 
                    RowBox[{"Zs", "-", 
                    RowBox[{"1", "/", "Zs"}]}], ")"}]}], "]"}], "/.", 
                  "xexp"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}]}], "/.", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"sl", "[", "n", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "pwg"}], "}"}]}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"g", ",", "0", ",", "pwg"}], "}"}]}], "]"}]}], "//", 
          "FullSimplify"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"NotebookDelete", "[", "temp", "]"}], ";", 
        "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.96155931856326*^9, 3.961559318745039*^9}, {
  3.961559411354298*^9, 3.961559537393908*^9}, {3.9615595714577217`*^9, 
  3.961559580507392*^9}, {3.961559706850906*^9, 3.9615597077575493`*^9}, {
  3.961560179811777*^9, 3.961560194302031*^9}, {3.961571424009686*^9, 
  3.9615714282317057`*^9}, {3.961571489201659*^9, 3.961571605130307*^9}, {
  3.961571646241081*^9, 3.9615716463718853`*^9}, {3.96157169679021*^9, 
  3.9615717479840603`*^9}, {3.9615717873420753`*^9, 3.9615718730326138`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"670301ed-2a61-4640-95e5-e82d6f92cd47"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions for L=2,3,4", "Chapter",
 CellChangeTimes->{
  3.9615195665026484`*^9, {3.961520316065702*^9, 3.961520318878911*^9}, {
   3.9615214970358753`*^9, 3.9615215076148977`*^9}, 3.961557665533801*^9, {
   3.9615595896839733`*^9, 
   3.9615595949024267`*^9}},ExpressionUUID->"a0840967-72b5-487c-89bf-\
d1b19a89f908"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Function", " ", "to", " ", "find", " ", "all", " ", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       SubscriptBox["k", "2"], ",", 
       SubscriptBox["k", "3"]}], "}"}], " ", "that", " ", "defines", " ", "a",
      " ", "solution", " ", "at", " ", "\[ScriptCapitalO]", 
     RowBox[{"(", 
      SuperscriptBox["g", "0"], ")"}]}], ",", " ", "explicitly"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"states", "[", "L_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ks", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"L", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"possibleks", "=", 
       RowBox[{"Subsets", "[", 
        RowBox[{"ks", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "L", "}"}], ",", "#"}], "]"}], "&"}], "/@", 
       "possibleks"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.961559156014965*^9, 3.961559182559228*^9}, {
  3.961571619427506*^9, 3.96157161999408*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e3597802-e5ca-4acd-bb5f-73d61d3b44ba"],

Cell[CellGroupData[{

Cell["L=2", "Section",
 CellChangeTimes->{{3.9615215129991283`*^9, 
  3.961521527544998*^9}},ExpressionUUID->"14196b75-20b8-48e5-b988-\
506637e37998"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ss", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"SolveMinimalSector", "[", "ss", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"g", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", 
           RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ss", ",", 
       RowBox[{"states", "[", "2", "]"}]}], "}"}]}], "]"}], "//", "Normal"}], 
  "//", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.96152023441392*^9, 3.9615202557148647`*^9}, {
  3.9615203495006742`*^9, 3.961520359343837*^9}, {3.9615210291531487`*^9, 
  3.96152104080088*^9}, {3.961521252221614*^9, 3.9615212839869347`*^9}, {
  3.961521315037668*^9, 3.9615213408635607`*^9}, {3.9615215347913857`*^9, 
  3.9615215348930387`*^9}, {3.961521643570621*^9, 3.96152165171559*^9}, {
  3.961557331081369*^9, 3.961557331331071*^9}, {3.961557420474517*^9, 
  3.961557423263506*^9}, {3.961557854642671*^9, 3.961557854679351*^9}, {
  3.961559603550736*^9, 3.961559603619801*^9}, {3.961566579319762*^9, 
  3.9615665793878727`*^9}, {3.9615670464725437`*^9, 3.961567046537121*^9}, {
  3.9615680522161827`*^9, 3.961568060034213*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"a7aa9a5f-3888-4ccd-8ad3-5830fe54a9e1"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.961520256537966*^9, 3.961520296166654*^9, {3.96152035369131*^9, 
   3.961520363428055*^9}, {3.961521019977902*^9, 3.961521045046748*^9}, {
   3.9615211314379377`*^9, 3.961521220124042*^9}, {3.9615213051036987`*^9, 
   3.961521363074668*^9}, 3.961521535323348*^9, {3.961521649727851*^9, 
   3.96152165265491*^9}, 3.961557331928583*^9, 3.961557423744483*^9, 
   3.961557855649242*^9, {3.961559601064124*^9, 3.961559603928762*^9}, 
   3.961559747382165*^9, {3.961566606355097*^9, 3.96156663102915*^9}, 
   3.961567048025055*^9, 3.961567972114594*^9, {3.961568031121121*^9, 
   3.961568080057831*^9}, 3.9615713369863997`*^9, 3.961571456325629*^9, 
   3.961571575479162*^9, {3.961571625561322*^9, 3.961571652465259*^9}, 
   3.961571799894352*^9, {3.961571864152212*^9, 3.961571882826086*^9}, 
   3.961729675940782*^9, 3.961731014072369*^9, 3.961744005269579*^9, 
   3.961906894518258*^9, 3.962085678481462*^9, 3.962086102828453*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"3faebe43-a927-4059-aca1-c51f20489081"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L=3", "Section",
 CellChangeTimes->{{3.961521538482416*^9, 
  3.961521539717196*^9}},ExpressionUUID->"ff3c1318-aba0-49df-9b74-\
ee02509df2b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ss", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"SolveMinimalSector", "[", "ss", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"g", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", 
           RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ss", ",", 
       RowBox[{"states", "[", "3", "]"}]}], "}"}]}], "]"}], "//", "Normal"}], 
  "//", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.961521544159374*^9, 3.961521544218977*^9}, {
  3.961521658518757*^9, 3.961521664468849*^9}, {3.9615573263240128`*^9, 
  3.961557326596239*^9}, {3.961557399830367*^9, 3.961557412952417*^9}, {
  3.961729722192687*^9, 3.961729731469864*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"fc66f303-d5a6-44bb-894c-fb637cb69ed5"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["2", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "3"], "-", 
         RowBox[{
          FractionBox["20", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "+", 
            RowBox[{
             SuperscriptBox["chi", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
           ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "g"}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["g", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "-", 
         RowBox[{"28", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{
           SuperscriptBox["chi", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}]}], 
        ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["2", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "3"], "-", 
         RowBox[{
          FractionBox["20", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "+", 
            RowBox[{
             SuperscriptBox["chi", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
           ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], 
     RowBox[{
      RowBox[{"2", " ", "g"}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["g", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "-", 
         RowBox[{"28", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{
           SuperscriptBox["chi", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}]}], 
        ")"}]}]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.961521558271737*^9, 3.961521667897294*^9, 3.961557329086335*^9, 
   3.961557415061359*^9, 3.9615596188529263`*^9, 3.961559784616127*^9, 
   3.961566669014336*^9, 3.961568117720636*^9, 3.961571373711488*^9, 
   3.961571496070931*^9, 3.961571592884829*^9, {3.961571647964415*^9, 
   3.961571674805191*^9}, 3.961571817247401*^9, {3.961571879586887*^9, 
   3.961571897475236*^9}, {3.961729715116593*^9, 3.961729748282392*^9}, 
   3.961731048301373*^9, 3.961744046664949*^9, 3.961906935627357*^9, 
   3.96208608294046*^9, 3.962086164033319*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"859287e4-d1cd-40c0-9441-ac0882ca1de0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L=4", "Section",
 CellChangeTimes->{{3.961521538482416*^9, 
  3.961521566565884*^9}},ExpressionUUID->"a130996a-daff-4679-a737-\
b3930e7b0a22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ss", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Quiet", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"SolveMinimalSector", "[", "ss", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", 
           RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ss", ",", 
       RowBox[{"states", "[", "4", "]"}]}], "}"}]}], "]"}], "//", "Normal"}], 
  "//", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.961521544159374*^9, 3.961521569212556*^9}, {
  3.961522348340877*^9, 3.961522348752125*^9}, {3.9615573467017307`*^9, 
  3.961557391026598*^9}, {3.961559795607373*^9, 3.961559801367167*^9}, {
  3.962085674246228*^9, 3.9620856815838013`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"f9383fa0-9439-49be-a355-440319e01b7e"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "+", 
            RowBox[{
             SuperscriptBox["chi", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
           ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "g"}], "+", 
      RowBox[{
       FractionBox["5", "2"], " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "2"]}], 
          RowBox[{"8", " ", 
           SqrtBox["2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "12"], "-", 
         
         FractionBox[
          RowBox[{"37", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "-", 
         FractionBox[
          RowBox[{"65", " ", 
           RowBox[{
            SuperscriptBox["chi", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
          "6"]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox["3"], " ", "g"}], "+", 
      RowBox[{
       FractionBox["10", "3"], " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], 
          SqrtBox["3"]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "2"], 
          SqrtBox["3"]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["8", "9"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "-", 
         FractionBox[
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "81"], "-", 
         
         FractionBox[
          RowBox[{"236", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "9"], "-", 
         FractionBox[
          RowBox[{"164", " ", 
           RowBox[{
            SuperscriptBox["chi", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
          "9"]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], 
     RowBox[{
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "81"], "-", 
         
         RowBox[{
          FractionBox["32", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "+", 
            RowBox[{
             SuperscriptBox["chi", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
           ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "g"}], "+", 
      RowBox[{
       FractionBox["5", "2"], " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "2"]}], 
          RowBox[{"8", " ", 
           SqrtBox["2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "12"], "-", 
         
         FractionBox[
          RowBox[{"37", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "-", 
         FractionBox[
          RowBox[{"65", " ", 
           RowBox[{
            SuperscriptBox["chi", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
          "6"]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5"}], "}"}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "+", 
            RowBox[{
             SuperscriptBox["chi", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
           ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", "g"}], "+", 
      RowBox[{
       FractionBox["5", "2"], " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], 
           RowBox[{"6", " ", 
            SqrtBox["2"]}]]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "2"]}], 
          RowBox[{"8", " ", 
           SqrtBox["2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "12"], "-", 
         
         FractionBox[
          RowBox[{"37", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "-", 
         FractionBox[
          RowBox[{"65", " ", 
           RowBox[{
            SuperscriptBox["chi", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
          "6"]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "5"}], "}"}], 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "+", 
            RowBox[{
             SuperscriptBox["chi", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
           ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", "g"}], "+", 
      RowBox[{
       FractionBox["5", "2"], " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], 
           RowBox[{"6", " ", 
            SqrtBox["2"]}]]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "2"]}], 
          RowBox[{"8", " ", 
           SqrtBox["2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "12"], "-", 
         
         FractionBox[
          RowBox[{"37", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "-", 
         FractionBox[
          RowBox[{"65", " ", 
           RowBox[{
            SuperscriptBox["chi", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
          "6"]}], ")"}]}]}]},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5"}], "}"}], 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", "g"}], "+", 
      RowBox[{
       FractionBox["10", "3"], " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}], 
           SqrtBox["3"]]}], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "2"], 
          SqrtBox["3"]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["8", "9"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"chi", "[", "\[CapitalDelta]", "]"}]}], "-", 
         FractionBox[
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], "3"]}], "81"], "-", 
         
         FractionBox[
          RowBox[{"236", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "9"], "-", 
         FractionBox[
          RowBox[{"164", " ", 
           RowBox[{
            SuperscriptBox["chi", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[CapitalDelta]", "]"}]}], 
          "9"]}], ")"}]}]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.96152235292383*^9, {3.961557360291994*^9, 3.961557393697084*^9}, 
   3.961559651032394*^9, 3.961559798110175*^9, 3.961559834627564*^9, 
   3.9615667119516897`*^9, 3.961568159819816*^9, 3.9615714158114433`*^9, 
   3.96157193135401*^9, 3.961744141021719*^9, 3.961906991050991*^9, 
   3.9620859010753803`*^9, 3.962086212280047*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"5c62cb97-178c-472d-ab59-7690d364ca99"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1073, 773},
WindowMargins->{{Automatic, 41}, {Automatic, 0}},
Magnification:>0.75 Inherited,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"57ceb187-3f7a-40eb-8ea6-4a237931044a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 129, 3, 22, "Input",ExpressionUUID->"e4e5eb16-1ff0-4768-bee7-19ecf0ab3da7"],
Cell[CellGroupData[{
Cell[708, 27, 164, 3, 72, "Title",ExpressionUUID->"3ff9245b-5386-4878-91b0-475d22b12bdc"],
Cell[875, 32, 1753, 43, 42, "Text",ExpressionUUID->"7aae05b4-4938-49ea-8e22-e850fd2ca721"],
Cell[CellGroupData[{
Cell[2653, 79, 299, 5, 50, "Chapter",ExpressionUUID->"73a42bc2-0f08-4008-a830-4305ed647be2"],
Cell[2955, 86, 725, 14, 37, "Input",ExpressionUUID->"e4a91a1a-d7b4-4daa-82ac-68eb8c95b79c"],
Cell[CellGroupData[{
Cell[3705, 104, 900, 26, 49, "Section",ExpressionUUID->"e190022c-9d80-45b2-af97-4e6ee9c9f1bd"],
Cell[4608, 132, 1979, 61, 30, "Text",ExpressionUUID->"6cef4f52-85d6-4783-82c9-eba2938790e3"],
Cell[6590, 195, 1856, 50, 30, "Text",ExpressionUUID->"be41861b-f9c6-4af5-a083-635df7bffa57"],
Cell[8449, 247, 2155, 55, 35, "Input",ExpressionUUID->"95e5587a-bce8-4ae8-ad4e-7b1b63a406c6"],
Cell[10607, 304, 1128, 35, 34, "Text",ExpressionUUID->"a52fe547-96cf-45f2-830c-2066e18f6a48"],
Cell[11738, 341, 1543, 39, 52, "Input",ExpressionUUID->"d4ca8134-e7e3-4c55-b91f-a2c30fc27559"],
Cell[13284, 382, 173, 3, 25, "Text",ExpressionUUID->"a99b47ba-5c33-44ac-a754-79d5d5eaf675"],
Cell[13460, 387, 1297, 38, 35, "Input",ExpressionUUID->"e41c8a6d-44cc-4422-87bf-4e1c097dc4e5"],
Cell[14760, 427, 394, 11, 25, "Text",ExpressionUUID->"59890025-5295-48c7-80e3-2cd11f55a84a"],
Cell[15157, 440, 3360, 82, 102, "Input",ExpressionUUID->"c0ea13f0-8951-4d54-8951-492f85d7dcec"]
}, Closed]],
Cell[CellGroupData[{
Cell[18554, 527, 243, 4, 40, "Section",ExpressionUUID->"a817916d-ce02-42f0-9427-fd618abb11e1"],
Cell[18800, 533, 6008, 164, 250, "Input",ExpressionUUID->"2cce3b74-c609-4077-ab7f-f7f8a3f994a2"],
Cell[24811, 699, 11805, 286, 495, "Input",ExpressionUUID->"670301ed-2a61-4640-95e5-e82d6f92cd47"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36665, 991, 324, 6, 50, "Chapter",ExpressionUUID->"a0840967-72b5-487c-89bf-d1b19a89f908"],
Cell[36992, 999, 1393, 36, 100, "Input",ExpressionUUID->"e3597802-e5ca-4acd-bb5f-73d61d3b44ba"],
Cell[CellGroupData[{
Cell[38410, 1039, 150, 3, 49, "Section",ExpressionUUID->"14196b75-20b8-48e5-b988-506637e37998"],
Cell[CellGroupData[{
Cell[38585, 1046, 1690, 40, 22, "Input",ExpressionUUID->"a7aa9a5f-3888-4ccd-8ad3-5830fe54a9e1"],
Cell[40278, 1088, 1440, 27, 28, "Output",ExpressionUUID->"3faebe43-a927-4059-aca1-c51f20489081"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41767, 1121, 148, 3, 49, "Section",ExpressionUUID->"ff3c1318-aba0-49df-9b74-ee02509df2b8"],
Cell[CellGroupData[{
Cell[41940, 1128, 1243, 34, 22, "Input",ExpressionUUID->"fc66f303-d5a6-44bb-894c-fb637cb69ed5"],
Cell[43186, 1164, 4710, 129, 105, "Output",ExpressionUUID->"859287e4-d1cd-40c0-9441-ac0882ca1de0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47945, 1299, 148, 3, 49, "Section",ExpressionUUID->"a130996a-daff-4679-a737-b3930e7b0a22"],
Cell[CellGroupData[{
Cell[48118, 1306, 1289, 35, 22, "Input",ExpressionUUID->"f9383fa0-9439-49be-a355-440319e01b7e"],
Cell[49410, 1343, 13432, 403, 248, "Output",ExpressionUUID->"5c62cb97-178c-472d-ab59-7690d364ca99"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


